2D and Axisymmetric Incompressible Elastic Green's Functions

We compile a list of 2-D and axisymmetric Green's functions for isotropic full and half spaces, to complement our letter "Linear elasticity of incompressible solids". We also extend the isotropic exactly incompressible linear theory from our letter to include isotropic neo-Hookean solids subject to a large pre-strain, and present Green's functions in these cases. The Green's function for a pre-strained half-space reproduces the Biot instability.

==> anc/2-D_Volume_Conserving_Greens_functions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    198602,       5430]
NotebookOptionsPosition[    188977,       5123]
NotebookOutlinePosition[    189754,       5154]
CellTagsIndexPosition[    189711,       5151]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Two Dimensional Exactly Area Preserving Elastic Green's Functions\
\>", "Title",
 CellChangeTimes->{{3.547309900744421*^9, 3.5473099559767838`*^9}, {
   3.547310399151149*^9, 3.5473104026783485`*^9}, 3.563197835403338*^9}],

Cell["\<\
This notebook accompanies the letter \[OpenCurlyDoubleQuote]Linear elasticity \
of incompressible solids\[CloseCurlyDoubleQuote] by Biggins Wei and \
Mahadevan, and the manuscript \[OpenCurlyDoubleQuote]2D and Axisymmetric \
Incompressible Elastic Green\[CloseCurlyQuote]s Functions\
\[CloseCurlyDoubleQuote] by the same authors.\
\>", "Text",
 CellChangeTimes->{{3.5473107730679455`*^9, 3.547310773367946*^9}, {
   3.5473108849288397`*^9, 3.547310959778723*^9}, 3.547311070458765*^9, {
   3.5473113195265017`*^9, 3.547311509444002*^9}, {3.607778797827983*^9, 
   3.607778871573311*^9}, {3.607779727796712*^9, 3.6077797288740263`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Formulation of fully nonlinear isochoric elasticity", \
"Subtitle"]], "Subsubtitle",
 CellChangeTimes->{{3.547310831941518*^9, 3.5473108818088346`*^9}, {
  3.547313452068298*^9, 3.547313476114441*^9}}],

Cell["\<\
We consider an isotropic elastic body characterized by coordinates (p, q) in \
a referene state and (x,z) in the target state. It is subject to a \
deformation in which the point (p,q) is mapped to the point (x(p,q), z(p,q)).\
\>", "Text",
 CellChangeTimes->{{3.5473107730679455`*^9, 3.547310773367946*^9}, {
   3.5473108849288397`*^9, 3.547310959778723*^9}, 3.547311070458765*^9, {
   3.5473113195265017`*^9, 3.547311509444002*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  GraphicsBox[
   {Thickness[0.005358253579671245], 
    {EdgeForm[{Thickness[0.0042866028637369965`], JoinForm[{"Miter", 4.}]}], 
     {FaceForm[None], PolygonBox[CompressedData["
1:eJxdWHlcjV0XjZJIhpSiQYWmW7nNKWU1au7WnZ6me29SMoWEKA1IJA1oHkXG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       "]]}}, 
    {Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}], 
     LineBox[{{8.72695, 8.531640000000001}, {8.72695, 53.10589999999999}}], 
     PolygonBox[{{8.72695, 48.305099999999996`}, {10.648, 46.3828}, {8.72695, 
      53.10589999999999}, {6.808979999999998, 46.3828}, {8.72695, 
      48.305099999999996`}}]}, 
    {Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}], EdgeForm[{
     Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}]}], 
     {FaceForm[None], 
      PolygonBox[{{8.72695, 48.3047}, {10.648, 46.3828}, {8.72695, 
       53.10589999999999}, {6.808979999999998, 46.3828}, {8.72695, 
       48.3047}}]}, 
     LineBox[{{5.641019999999999, 13.562899999999997`}, {50.785199999999996`, 
      13.562899999999997`}}]}, 
    {Thickness[0.0025719617182421977`], 
     PolygonBox[{{45.98400000000001, 13.562899999999997`}, {
      44.062099999999994`, 11.641}, {50.785199999999996`, 
      13.562899999999997`}, {44.062099999999994`, 15.480899999999998`}, {
      45.98400000000001, 13.562899999999997`}}]}, 
    {EdgeForm[{Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}]}], 
     {FaceForm[None], 
      PolygonBox[{{45.98400000000001, 13.562899999999997`}, {
       44.062099999999994`, 11.6406}, {50.785199999999996`, 
       13.562899999999997`}, {44.062099999999994`, 15.480899999999998`}, {
       45.98400000000001, 13.562899999999997`}}]}}, 
    {Thickness[0.0025719617182421977`], PolygonBox[CompressedData["
1:eJxlVglsFFUYhgJaKoKU6c52e+4xM5UjBKXAzu5Mf8RiEFtbOSQIiOWwAlKC
hCLWymGDApUbgkRLQcEiKBhsCGBBBXpoCDRo5VK0FgQpoOWqBfT/39v9Tcom
zeubee9///8d/xt3Tt5zkyLatGlTgn80/v7xhkPJx/wQuT1+9MRP3RCeX87e
k1j0QjJ06fXFB1eP++HJJdMutBQnwfJvbqSMqfPD3iGdInrkJ8LLk/F3zg+B
X54tXjczAVY724/s3OiHI0P7vztwXjyoJ4/eGnbXD2OW4caNcXBtK77pasKd
sr9qM2pdkFT0Z/aeFBO24LE7HS74aIYVVTfIhNETMeKrsTKvHBOyitdNj65z
wg9zLup93jahosTV++xwJ0TVbZ5hlYX2n1fhEzr4uAkPzF8zaMlSFT576te5
yl0TKL3pg1VIoMA9AtCHAisqXL97Ys7FsQGZz00H9H0cf6sCAKnj9g657IC/
azNyHqkOwCQq8JYDKK3ilgCcwMejYlVYirCUdQ/KMVsFgmPyyCC8h+ku3KjC
zRSsvDAIpxCG+g5OMHdXza7YHIS86IUHa+Y74THK43AQMjGcX4mFn32YeX0Q
8qnAr2LlOfeCMHX/rFXOAheUUX0xFmzDdHOy4mAs4fqoJdLtZMZLfP0WIDuL
HP4EmIBhd6db0PssBs5IBDq+JNOCD6/iwvwkqPWcbq7ItqAGH7uikuH8MXww
zAKCPYD8U/1ZIyx4HWGP/DxZ1jMiFK+Dm99/XVOa3m+Mm/evbCxIS93p5vib
0sub3mzr4fMFrlkezk/w2+Dh/MX5eV6uT/B5xcv1U7kRE3yMj4j7vY/xE7rp
oTG+95Bm/S2N8Rdjpcb8CD130Jk/Om5af535FXyO05n/c6SnuTrrQ/C1RGf9
DK9HIy3XWV+Ixri9+D6sv9vDcEGBzvpE9c7MnaCzfoUPQWd9i3jROuvfSb46
rbE/ei5ynDy6XmP/CPwzNfaXWN/sY//9Uzhl/6wNPvZnkAzS18f+PdOMCw55
2d9Cv0O97H+htxoP9wcRN80DrftJIdVdNgDGN6AwXtFh8UD8b0H/++YClwMG
7289l/E06Ia2KW3wSz1e1+ASDtvv+GUeyFfuCiw8xoRq0nO+LvPtbUpcd4Xw
yzXhRxqdBuwj3reasBbpvjDVgGewbY1vDPWfHQYcIV66BaTeKg3oKIQZANoe
ecaQ+E0KSD9eNiQOKwJSF7cNieeBAJBcov81oB3a8uSVgOS7bQooVI8ZhMWk
s+bQ+wVB2a9+M4R/CiuDgKvSy/cZMA9pWxUZ8l+RAQ+Tzwdb0J34TzMkLvMs
6YdLOhymc8rR37i9qUiX+V20YDr1n646xFOgtjZ0QRtW1WpQQn1BtWV+KzR4
g+L1tGV+GRrsoPLTbOmDBzUYgHA1ZNnSvwd8Mt5Ltuxns3wwqjMSk2dL/Ayf
5KvAlv6q80oe3rGhvAmNUuQFF8LVa6Ut/drHC+VUx/s2PI/pzT7lkf4vDeU3
3wM3yF9bbCD6WjQPrKfCttmS5yo3rCH8d9iSr1w3/NGCjR7n4f4Vfk90/bQp
mfeLfvNEMscnWaVWJ/H5Qv/RSZyf8POLiZw/yaJ+VwLXJ/wTmcD1i/UT4xmf
fhTvcBzjJ/zbPY7xFTyvdjH+4r6LcDE/At/ZscyfiHfFyfyK/jDFyfzL+01l
fbxGxmmnsn5Ev/I7WF8i/rIY1p+DCmwXw/oU+axVWL/i/hmisL6fpgcuhfUv
4j2ksD+I3oouCvvnO9JrgsL+IrmWpirsP7o2qkYq7E+pB4X9K/j9UpH3XLUp
/deksN8N+gAwY7gfiP5xIUbmNdSErhQ/08H9o5K+Zw46uL+IeyWocv8R+v9W
5f7kRVim4PdJuH+J/nDt/zm19ah1HaFAwRvglHnfnNpjs92e+2PreXh9uL+2
nof7a+v5f/2NJEU=
      "]], PolygonBox[CompressedData["
1:eJxlVglQlVUUFhdcIHjvqUiKiYqOG4EiWijd77+/lrtIZuRWKpXjiEujjKI2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      "]]}, 
    {Thickness[0.0025719617182421977`], 
     Dashing[{0.0025719617182421977`, 0.0025719617182421977`}], 
     JoinForm[{"Miter", 4.}], 
     LineBox[{{24.8398, 25.218799999999998`}, {24.8398, 99.50469999999999}, {
      24.8398, 97.7898}}]}, 
    {Thickness[0.002522676501816382], 
     Dashing[{0.002522676501816382, 0.002522676501816382}], 
     JoinForm[{"Miter", 4.}], 
     LineBox[{{41.526999999999994`, 19.5047}, {41.526999999999994`, 
      120.65699999999998`}}]}, 
    {Thickness[0.0025719617182421977`], 
     Dashing[{0.0025719617182421977`, 0.0025719617182421977`}], 
     JoinForm[{"Miter", 4.}], 
     LineBox[{{58.55509999999998, 14.363700000000001`}, {60.2699, 130.364}}], 
     LineBox[{{75.69879999999999, 12.6488}, {75.69879999999999, 
      124.07499999999999`}}], 
     LineBox[{{32.2699, 109.79000000000002`}, {88.2699, 
      109.79000000000002`}}], 
     LineBox[{{17.983999999999998`, 86.82069999999999}, {91.6988, 
      86.82069999999999}}], 
     LineBox[{{13.414099999999998`, 63.8477}, {89.41409999999999, 63.8477}}], 
     LineBox[{{15.6988, 42.2469}, {95.125, 42.2469}}], 
     LineBox[{{44.26990000000001, 20.074599999999997`}, {97.41409999999999, 
      20.074599999999997`}}]}, 
    {EdgeForm[{Thickness[0.003928510777007567], JoinForm[{"Miter", 4.}]}], 
     {FaceForm[None], PolygonBox[CompressedData["
1:eJxdWHlcTWsXTogIKaKBkkzNaboVetI8z/NwtuGc6kw7TbpUUqiuQpMMaaBB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       "]]}}, 
    {Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}], 
     LineBox[{{175.38699999999997`, 4.31289}, {175.38699999999997`, 
      48.8867}}], 
     PolygonBox[{{175.38699999999997`, 44.08590000000001}, {
      177.30899999999997`, 42.1641}, {175.38699999999997`, 48.8871}, {
      173.46899999999997`, 42.1641}, {175.38699999999997`, 
      44.08590000000001}}]}, 
    {Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}], EdgeForm[{
     Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}]}], 
     {FaceForm[None], 
      PolygonBox[{{175.38699999999997`, 44.08670000000001}, {
       177.30899999999997`, 42.1648}, {175.38699999999997`, 48.8867}, {
       173.46899999999997`, 42.1648}, {175.38699999999997`, 
       44.08670000000001}}]}, 
     LineBox[{{172.301, 9.34375}, {217.44500000000005`, 9.34375}}]}, 
    {Thickness[0.0025719617182421977`], 
     PolygonBox[{{212.64499999999998`, 9.344140000000001}, {
      210.72699999999998`, 7.421879999999999}, {217.44500000000005`, 
      9.344140000000001}, {210.72699999999998`, 11.262099999999998`}, {
      212.64499999999998`, 9.344140000000001}}]}, 
    {EdgeForm[{Thickness[0.0025719617182421977`], JoinForm[{"Miter", 4.}]}], 
     {FaceForm[None], 
      PolygonBox[{{212.64499999999998`, 9.34375}, {210.72699999999998`, 
       7.42266}, {217.44500000000005`, 9.34375}, {210.72699999999998`, 
       11.2617}, {212.64499999999998`, 9.34375}}]}}, 
    {Thickness[0.0025719617182421977`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQnWp9379XP8NhxTFv805HEYdFrts+/43JcDh4aiGQ
Je2w6uMl3yQHTL7VlhNl++bLOUiyhPHpTsLkw9SfBlGlCP6P4MdLZ9tkOICV
Swk5TDj0VSOmPsMhBeSO6b/s39XYm8bNwuQzgMEH+6sVL9UMLTD5MPUdYjfP
fQ9G8MH+Uclw4FgjE5VizetgAxL+lg6XB7tXKAODDzP/qMKGooyD6Rh8mHpF
IHfiXQQf7B6JDAfdTXPfLz8m4AA0bdPc6+lw/0eBFO7F5MPCzwjkUJkMDD5M
ffwuTx4mZgQfPf4A2evLow==
      "]], 
     PolygonBox[{{166.21150000000003`, 27.5145}, {166.21150000000003`, 
      28.052500000000002`}, {170.3795, 33.502500000000005`}, {167.1055, 
      33.502500000000005`}, {167.1055, 32.3525}, {166.44150000000002`, 
      32.3525}, {166.44150000000002`, 34.170500000000004`}, {171.8795, 
      34.170500000000004`}, {171.8795, 33.6345}, {167.7135, 28.1765}, {
      171.30550000000002`, 28.1765}, {171.30550000000002`, 29.3825}, {
      171.9755, 29.3825}, {171.9755, 27.5145}, {166.21150000000003`, 
      27.5145}}]}, 
    {Thickness[0.0025719617182421977`], 
     Dashing[{0.0025719617182421977`, 0.0025719617182421977`}], 
     JoinForm[{"Miter", 4.}], 
     BezierCurveBox[{{197.41399999999996`, 120.64899999999999`}, {
      211.69900000000004`, 108.07499999999999`}, {249.41399999999996`, 
      112.07499999999999`}, {249.41399999999996`, 112.07499999999999`}},
      SplineDegree->3], 
     BezierCurveBox[{{177.414, 98.93359999999998}, {205.41399999999996`, 
      82.93359999999998}, {251.69899999999998`, 86.3637}, {
      251.69899999999998`, 86.3637}},
      SplineDegree->3], 
     BezierCurveBox[{{170.55499999999998`, 75.5047}, {201.41399999999996`, 
      60.074600000000004`}, {247.69899999999998`, 71.5047}, {
      247.69899999999998`, 71.5047}},
      SplineDegree->3], 
     BezierCurveBox[{{175.125, 53.218800000000016`}, {208.26999999999995`, 
      39.50470000000001}, {247.69899999999998`, 51.504699999999985`}, {
      247.69899999999998`, 51.504699999999985`}},
      SplineDegree->3], 
     BezierCurveBox[{{201.98399999999998`, 26.363699999999994`}, {
      234.55499999999998`, 21.7898}, {252.84000000000003`, 27.5047}, {
      252.84000000000003`, 27.5047}},
      SplineDegree->3], 
     BezierCurveBox[{{189.98399999999998`, 36.0746}, {181.414, 
      70.36369999999998}, {184.84000000000003`, 106.36399999999998`}, {
      184.84000000000003`, 106.36399999999998`}},
      SplineDegree->3], 
     BezierCurveBox[{{203.12499999999997`, 27.5047}, {189.414, 84.6488}, {
      203.12499999999997`, 128.07500000000002`}, {203.12499999999997`, 
      128.07500000000002`}},
      SplineDegree->3], 
     BezierCurveBox[{{224.26999999999995`, 14.363700000000001`}, {
      204.84000000000003`, 74.36369999999998}, {217.98400000000004`, 
      133.79}, {217.98400000000004`, 133.79}},
      SplineDegree->3], 
     BezierCurveBox[{{240.84000000000003`, 8.648829999999998}, {
      202.55499999999998`, 84.6488}, {238.55499999999998`, 
      126.36399999999998`}, {238.55499999999998`, 126.36399999999998`}},
      SplineDegree->3]}, 
    {Thickness[0.0042866028637369965`], JoinForm[{"Miter", 4.}], 
     LineBox[{{103.69900000000001`, 64.6488}, {156.84000000000003`, 
      64.6488}}], 
     PolygonBox[{{148.84, 64.6488}, {145.641, 61.44609999999998}, {
      156.84000000000003`, 64.6488}, {145.641, 67.848}, {148.84, 64.6488}}]}, 
    {EdgeForm[{Thickness[0.0042866028637369965`], JoinForm[{"Miter", 4.}]}], 
     {FaceForm[None], 
      PolygonBox[{{148.84, 64.6488}, {145.641, 61.44569999999998}, {
       156.84000000000003`, 64.6488}, {145.641, 67.84769999999999}, {148.84, 
       64.6488}}]}}},
   AspectRatio->Automatic,
   ImageSize->{258., 135.},
   PlotRange->{{0., 258.}, {0., 135.}}], "}"}]], "Text",
 CellGroupingRules->{FrontEnd`Private`GroupTogetherGrouping, 999.}],

Cell["\<\
We model the solid as an incompressible neo - hookean material, so, if the \
local deformation gradient is F, the local energy density is:\
\>", "Text",
 CellChangeTimes->{{3.5473115243272676`*^9, 3.5473116064241347`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EnergyDensity", "[", "F_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "\[Mu]", " ", 
    RowBox[{"Tr", "[", 
     RowBox[{"F", ".", 
      RowBox[{"Transpose", "[", "F", "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54731096170238*^9, 3.547311033499275*^9}, 
   3.547311814099039*^9, {3.5473121347048707`*^9, 3.547312135594872*^9}, 
   3.547312214963581*^9}],

Cell["and incompressiblity requires that ", "Text",
 CellChangeTimes->{{3.547311110823434*^9, 3.5473111295683727`*^9}, 
   3.547311174548257*^9, {3.54731160996414*^9, 3.5473116210625563`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "[", "F", "]"}], "\[Equal]", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.547311153442232*^9, 3.5473111551622343`*^9}, 
   3.5473118166331835`*^9}],

Cell["\<\
If we choose to characterize the deformation using the mixed functions p[x, \
q] and z[x, q] (rather than the usual choice of x[p, q] z[p, q]) then the \
deformation gradient can be written as:\
\>", "Text",
 CellChangeTimes->{{3.547312421392478*^9, 3.547312496497664*^9}, 
   3.56320870802492*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], " ", 
          RowBox[{"p", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "x"], " ", 
            RowBox[{"p", "[", 
             RowBox[{"x", ",", "q"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "q"], " ", 
            RowBox[{"p", "[", 
             RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], " ", 
          RowBox[{"z", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], " ", 
          RowBox[{"p", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{
         SubscriptBox["\[PartialD]", "q"], " ", 
         RowBox[{"z", "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "x"], " ", 
           RowBox[{"z", "[", 
            RowBox[{"x", ",", "q"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "q"], " ", 
            RowBox[{"p", "[", 
             RowBox[{"x", ",", "q"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "x"], " ", 
            RowBox[{"p", "[", 
             RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}]}]}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5473125557146597`*^9, 3.547312559045761*^9}, {
   3.5473125963521433`*^9, 3.547312667224822*^9}, 3.547379795926484*^9, 
   3.5473798829625025`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"F", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.5473126699148264`*^9, 3.547312675260891*^9}, 
   3.5473798297707357`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["p", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["p", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}], 
        RowBox[{
         SuperscriptBox["p", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["z", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], 
       RowBox[{
        SuperscriptBox["p", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]], 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["p", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["z", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["p", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5473798895198126`*^9, 3.547379977303949*^9, 
  3.547385696382946*^9, 3.56319686577603*^9, 3.563197228967181*^9, 
  3.564217458740191*^9, 3.569423148106295*^9, 3.607697535856637*^9, 
  3.607776938343896*^9}]
}, Open  ]],

Cell["The constraint of area preservation is now simply:", "Text",
 CellChangeTimes->{{3.547312693329031*^9, 3.5473127744534073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Det", "[", "F", "]"}], "\[Equal]", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.547312744413932*^9, 3.5473127453129373`*^9}, {
  3.5473127762794814`*^9, 3.5473127843135524`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["z", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"x", ",", "q"}], "]"}], 
   RowBox[{
    SuperscriptBox["p", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"x", ",", "q"}], "]"}]], "\[Equal]", "1"}]], "Output",
 CellChangeTimes->{
  3.547312745863969*^9, {3.5473127769894824`*^9, 3.5473127848735533`*^9}, {
   3.5473798720821123`*^9, 3.5473798918599253`*^9}, 3.547379979928693*^9, 
   3.547385696532954*^9, 3.563196868717539*^9, 3.564217465394911*^9, 
   3.569423151668476*^9, 3.607776940424747*^9, 3.607783522189739*^9}]
}, Open  ]],

Cell["\<\
We satisfy this by introducing a potential fucntion \[Psi][x,q] such that\
\>", "Text",
 CellChangeTimes->{{3.5473127891135592`*^9, 3.5473128273419867`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"z", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[PartialD]", "x"], 
   RowBox[{"\[Psi]", "[", 
    RowBox[{"x", ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[PartialD]", "q"], 
   RowBox[{"\[Psi]", "[", 
    RowBox[{"x", ",", "q"}], "]"}]}]}]}], "Input"],

Cell["which does ineed give", "Text",
 CellChangeTimes->{{3.5473128525943537`*^9, 3.547312856487482*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Det", "[", "F", "]"}], "\[Equal]", "1"}], "]"}]], "Input"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.54731284993335*^9, 3.5473799053544583`*^9, 
  3.547379983766453*^9, 3.547385696577957*^9, 3.563196873941474*^9, 
  3.563197235375526*^9, 3.564217469391156*^9, 3.569423155200287*^9, 
  3.607702810719327*^9, 3.6077710452497168`*^9, 3.607776946027505*^9, 
  3.607783525327813*^9}]
}, Open  ]],

Cell["The deformation gradient is then given by:", "Text",
 CellChangeTimes->{{3.5473128525943537`*^9, 3.547312856487482*^9}, {
  3.569423171330291*^9, 3.569423179423286*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.569423180974008*^9, 3.569423196009556*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]], 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.569423184581245*^9, 3.569423196472714*^9}, 
   3.607702812371171*^9, 3.607771047386237*^9, 3.6077769473314962`*^9, 
   3.6077835283868637`*^9}]
}, Open  ]],

Cell["\<\
The energy density can be written in terms of \[Psi][x,q] as \
\>", "Text",
 CellChangeTimes->{{3.5473130051476164`*^9, 3.547313097414674*^9}, {
  3.5473143495352044`*^9, 3.5473143584613895`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"EnergyDensity", "[", "F", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.547313074038518*^9, 3.547313077068522*^9}, {
  3.547313107201764*^9, 3.5473131096018014`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}], "4"], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}], "2"], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}], "2"]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"x", ",", "q"}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.547313066763445*^9, 3.5473130774385223`*^9}, 
   3.5473131102618027`*^9, {3.5473799079796085`*^9, 3.547379930969145*^9}, 
   3.547379986378399*^9, 3.5473856966789627`*^9, 3.56319687515742*^9, 
   3.563197236550305*^9, 3.564217475862266*^9, 3.5694232021747017`*^9, 
   3.607702816202264*^9, 3.607771049655426*^9, 3.6077769526785192`*^9, 
   3.607783531623032*^9}]
}, Open  ]],

Cell[TextData[{
 "To calculate the total energy this must be integrated over the reference or \
target space, i.e. ",
 Cell[BoxData[
  RowBox[{
   StyleBox["\[Integral]", "InlineFormula"], 
   RowBox[{
    StyleBox["\[Integral]", "InlineFormula"], 
    RowBox[{
     StyleBox["EnergyDensity", "InlineFormula"], 
     StyleBox[
      RowBox[{"\[DifferentialD]", "p"}], "InlineFormula"], 
     RowBox[{
      StyleBox[
       RowBox[{"\[DifferentialD]", "q"}], "InlineFormula"], "."}]}]}]}]],
  CellChangeTimes->{{3.5473131728836946`*^9, 3.547313370579071*^9}, 
    3.5473144466133337`*^9, {3.547314483613776*^9, 3.5473144862717853`*^9}, {
    3.5473145231076155`*^9, 3.547314524702653*^9}}],
 " However, since it is a function of x and q, we rewrite this as ",
 Cell[BoxData[
  RowBox[{
   StyleBox["\[Integral]", "InlineFormula"], 
   RowBox[{
    StyleBox["\[Integral]", "InlineFormula"], 
    RowBox[{
     StyleBox["EnergyDensity", "InlineFormula"], 
     StyleBox[" ", "InlineFormula"], 
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "q"], " ", 
       RowBox[{"p", "[", 
        RowBox[{"x", ",", "q"}], "]"}]}], "InlineFormula"], 
     StyleBox[
      RowBox[{"\[DifferentialD]", "x"}], "InlineFormula"], 
     RowBox[{
      StyleBox[
       RowBox[{"\[DifferentialD]", "q"}], "InlineFormula"], "."}]}]}]}]],
  CellChangeTimes->{{3.5473131728836946`*^9, 3.547313370579071*^9}, 
    3.5473144466133337`*^9, {3.547314483613776*^9, 3.5473144862717853`*^9}, {
    3.5473145231076155`*^9, 3.547314524702653*^9}}],
 " The energy - density per area in x - q space is therefore"
}], "Text",
 CellChangeTimes->{{3.5473144217400618`*^9, 3.547314565576012*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xqEnergyDensity", "[", "F_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EnergyDensity", "[", "F", "]"}], 
   RowBox[{
    SubscriptBox["\[PartialD]", "x"], " ", 
    RowBox[{"(", 
     RowBox[{"p", "[", 
      RowBox[{"x", ",", "q"}], "]"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5473133782971935`*^9, 3.54731341189958*^9}, {
  3.5473191071380696`*^9, 3.5473191077880707`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"xqEnergyDensity", "[", "F", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.547313419920805*^9, {3.5473799993183846`*^9, 3.547380002005516*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}], "4"], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}], "2"], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}], "2"]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Psi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"x", ",", "q"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.5473134212408066`*^9, 3.547319108848072*^9, 3.5473799115497427`*^9, {
   3.5473799897993813`*^9, 3.5473800025545483`*^9}, 3.54738569679797*^9, 
   3.563196877649927*^9, 3.563197239135131*^9, 3.5642175377365*^9, 
   3.6077769712942266`*^9}]
}, Open  ]],

Cell["\<\
The PK1 stress, appearing in eqn. 4 of our letter, is
\
\>", "Text",
 CellChangeTimes->{{3.5473136377374043`*^9, 3.547313742675869*^9}, {
   3.547313838842043*^9, 3.5473139865913286`*^9}, {3.547314026527725*^9, 
   3.5473140275587845`*^9}, {3.5473140658890405`*^9, 3.5473140790624247`*^9}, 
   3.547389877267395*^9, {3.563378782557396*^9, 3.5633787829685173`*^9}, {
   3.607777522698985*^9, 3.607777555542272*^9}, {3.607777606756122*^9, 
   3.607777629840248*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PK1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[Mu]", " ", "F"}], "-", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"x", ",", "q"}], "]"}], " ", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Transpose", "[", "F", "]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.607777631676659*^9, 3.6077776923697*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PK1", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.607777693629732*^9, 3.607777696681603*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[Mu]", "+", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "q"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "q"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "q"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Mu]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "q"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}]}]}], 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}]}]}], 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "q"}], "]"}], "-", 
         RowBox[{"\[Mu]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "q"}], "]"}], "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x", ",", "q"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x", ",", "q"}], "]"}]}]}], 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.607777697070904*^9}]
}, Open  ]],

Cell["\<\
If there has been no deformation \[Psi][x, q] = x q. We therefore linearize \
our elasticity by writting\
\>", "Text",
 CellChangeTimes->{{3.547313537685011*^9, 3.547313587015006*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Isotropic Linear Elasticity", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"x", " ", "q"}], " ", "+", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{"x", ",", "q"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5472356558747683`*^9, 3.547235669746304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{"P0", "+", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"x", ",", "q"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5472356721412354`*^9, 3.5472356874958086`*^9}, {
  3.5472357533797383`*^9, 3.5472357679392166`*^9}}],

Cell["\<\
where \[Alpha][x, q] is the change in \[Psi][x,q] caused by the deformation, \
\[Kappa][x, q] is the change in the pressure caused by the deformation. P0 is \
a homogenious isotropic pressure not associated with any strain, so it is not \
defined for an infinite system. However when there are free boudnaries it \
will be determined by the boundary conditions. Finally, \[Epsilon] is \
introduced simply to keep track of the order of the smallness of each term - \
it will be set to 1 in the final results.\
\>", "Text",
 CellChangeTimes->{{3.5473136377374043`*^9, 3.547313742675869*^9}, {
   3.547313838842043*^9, 3.5473139865913286`*^9}, {3.547314026527725*^9, 
   3.5473140275587845`*^9}, {3.5473140658890405`*^9, 3.5473140790624247`*^9}, 
   3.547389877267395*^9, {3.563378782557396*^9, 3.5633787829685173`*^9}, {
   3.607777522698985*^9, 3.607777555542272*^9}, {3.60777771506448*^9, 
   3.6077777182632313`*^9}}],

Cell["\<\
The equations of mechanical equilibrium, eqn. 4 in our letter,  are simply \
that the divergence of PK1 be zero. For non - linear elasticity we would have \
to worry about the fact that the divergence should be taken using the (x, z) \
coordinates, but since we are doing linear elasticity we can neglect this \
difference and use (x, q) coordinates to give\
\>", "Text",
 CellChangeTimes->{{3.5473142795262055`*^9, 3.547314296097351*^9}, {
  3.5473146215448303`*^9, 3.547314686385951*^9}, {3.607777721086526*^9, 
  3.607777727446949*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"div", "[", "mat_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], " ", 
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["\[PartialD]", "q"], " ", 
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], " ", 
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["\[PartialD]", "q"], " ", 
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5473141307333426`*^9, 3.5473141320563493`*^9}, {
   3.547314695729459*^9, 3.547314719274604*^9}, {3.547314753643031*^9, 
   3.547314806359127*^9}, 3.547380240611131*^9, {3.547380295193139*^9, 
   3.547380309441866*^9}, {3.607777745891214*^9, 3.6077777775734653`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"div", "[", "PK1", "]"}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473147902155647`*^9, 3.5473148286581335`*^9}, {
  3.5473167761770616`*^9, 3.5473167781701727`*^9}, {3.5473802779269342`*^9, 
  3.5473802818301535`*^9}, {3.564226072121759*^9, 3.564226082912891*^9}, {
  3.607777780236231*^9, 3.607777785194007*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Mu]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "3"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox["\[Kappa]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"3", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.547314812728381*^9, 3.547314828929149*^9}, 
   3.5473167807872667`*^9, 3.5473800269575577`*^9, {3.547380271397971*^9, 
   3.5473803116929884`*^9}, 3.547385696993981*^9, 3.563197249617927*^9, {
   3.564226068670295*^9, 3.564226083372994*^9}, 3.60777105997581*^9, 
   3.60777778808394*^9}]
}, Open  ]],

Cell["\<\
We note that one can eliminate \[Kappa][x, q] fom these equations to get the \
biharmonic equation.:\
\>", "Text",
 CellChangeTimes->{{3.547316846173371*^9, 3.547316898436884*^9}, 
   3.563378811335629*^9, {3.607777823230687*^9, 3.6077778349660673`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "q"], " ", 
     RowBox[{
      RowBox[{"div", "[", "PK1", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[PartialD]", "x"], " ", 
     RowBox[{
      RowBox[{"div", "[", "PK1", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "\[Equal]", "0"}]], "Input",
 CellChangeTimes->{{3.5473168743071847`*^9, 3.5473168921777086`*^9}, {
  3.5473803628064814`*^9, 3.547380366007257*^9}, {3.607777801781884*^9, 
  3.607777816737173*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Mu]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Alpha]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "4"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "q"}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Alpha]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Alpha]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"4", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.547316892538709*^9, 3.547380043388727*^9, {3.5473803408102555`*^9, 
   3.5473803665762897`*^9}, 3.5473856970989866`*^9, 3.563197254516347*^9, 
   3.564226120183798*^9, {3.607777808488298*^9, 3.607777817092965*^9}}]
}, Open  ]],

Cell["\<\
This result can be derived directly from the energy density by minimizing it \
with respect to variations in \[Alpha]: \
\>", "Text",
 CellChangeTimes->{{3.563196590568491*^9, 3.563196654829433*^9}, 
   3.56319669229317*^9, 3.5632087230439796`*^9, 3.6077778410938797`*^9}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<VariationalMethods`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.563196749936075*^9, 3.563196749938532*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"EulerEquations", "[", 
     RowBox[{
      RowBox[{"xqEnergyDensity", "[", "F", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"x", ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "q"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.563196754254401*^9, 3.563196827098008*^9}, {
  3.563197259420972*^9, 3.5631972826202183`*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "4"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"4", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
     SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[Epsilon], 
    0, {$CellContext`\[Mu] (
      Derivative[0, 4][$CellContext`\[Alpha]][$CellContext`x, $CellContext`q] + 
      2 Derivative[
        2, 2][$CellContext`\[Alpha]][$CellContext`x, $CellContext`q] + 
      Derivative[
       4, 0][$CellContext`\[Alpha]][$CellContext`x, $CellContext`q])}, 2, 3, 
    1],
   Editable->False], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.563197265240137*^9, 3.563197283024531*^9}, 
   3.564226147294754*^9, 3.56942322010858*^9, 3.607777844517457*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full Space Green's Function", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}, {
  3.5473174914951067`*^9, 3.5473174988861175`*^9}}],

Cell["\<\
The Green' s for a force in a full of magnitued fx in the x direction and fq \
in the q applied in the q direction at x=q=0 is simply\
\>", "Text",
 CellChangeTimes->{{3.54731944065586*^9, 3.5473194603577814`*^9}, {
  3.547319923552194*^9, 3.547319938612635*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]fsi", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fx", " ", "q"}], "-", 
      RowBox[{"fq", " ", "x"}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["x", "2"]}], "]"}]}], 
   RowBox[{"8", " ", "\[Pi]", " ", "\[Mu]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]fsi", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"fq", " ", "q"}], "+", 
    RowBox[{"fx", " ", "x"}]}], 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", " ", 
      SuperscriptBox["x", "2"]}], ")"}], " ", "2", "\[Pi]", " ", 
    "\[Mu]"}]]}]}], "Input",
 CellChangeTimes->{{3.547319249556602*^9, 3.5473192734096775`*^9}, {
  3.5473193065382075`*^9, 3.5473194266462297`*^9}, {3.547380450536255*^9, 
  3.547380455498082*^9}, {3.607702886649822*^9, 3.607702893322009*^9}}],

Cell["\<\
We verify this by evaluating div\[Sigma] and showing it is equal to zero.\
\>", "Text",
 CellChangeTimes->{{3.547319483080544*^9, 3.5473194952800093`*^9}, {
  3.5473195354975348`*^9, 3.5473195636873884`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"div", "[", "PK1", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]fsi"}], ",", " ", 
     RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fsi"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5473194981601253`*^9, 3.5473195315944185`*^9}, {
  3.60777787387192*^9, 3.607777878056126*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5473195250972123`*^9, 3.5473195321924467`*^9}, 
   3.5473803995669413`*^9, 3.54738569716199*^9, 3.563197318589798*^9, 
   3.569423226711385*^9, 3.607697554511774*^9, 3.6077028982563677`*^9, 
   3.607777880108445*^9}]
}, Open  ]],

Cell["\<\
We verify the normalization of the Green' s function by integrating PK1.n \
(where n is the surface normal) around a strip given by |x|<a. \
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
   3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
   3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
   3.569423070046257*^9, 3.569423095378264*^9}, 3.6077029022805758`*^9, {
   3.607777887446353*^9, 3.6077778888364067`*^9}, 3.607777933371338*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"a", ">", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"PK1", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x", "\[Rule]", " ", "a"}], ",", " ", 
                RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]fsi"}], ",", " ", 
                RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fsi"}]}], "}"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
           "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "+", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"PK1", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x", "\[Rule]", " ", 
                 RowBox[{"-", "a"}]}], " ", ",", 
                RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]fsi"}], ",", " ", 
                RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fsi"}]}], "}"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
           "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}], ".", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], ")"}], 
     RowBox[{"\[DifferentialD]", "q"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.564226514949524*^9, 3.564226558964746*^9}, {
  3.564226601707258*^9, 3.564226627443919*^9}, {3.564226689331862*^9, 
  3.56422668969468*^9}, {3.5642267266831217`*^9, 3.564226788154284*^9}, {
  3.607777906654677*^9, 3.6077779202853928`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "fx"}], ",", 
   RowBox[{"-", "fq"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.564226540723485*^9, 3.564226560934966*^9}, 
   3.564226629256423*^9, {3.564226671603447*^9, 3.5642266903355618`*^9}, {
   3.564226740044915*^9, 3.564226788606789*^9}, 3.56942322834374*^9, 
   3.607702905411476*^9, 3.607771068776534*^9, 3.607777922675303*^9}]
}, Open  ]],

Cell["\<\
We note the negative signs here are correct, since eqn 4 is div(PK1)=-f.\
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
   3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
   3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
   3.569423070046257*^9, 3.569423095378264*^9}, 3.6077029022805758`*^9, {
   3.607777887446353*^9, 3.6077778888364067`*^9}, {3.607777933371338*^9, 
   3.6077779574908237`*^9}}],

Cell["\<\
We can also verify the normalization by integrating \[Sigma].n around a \
circle of radius a centered on the point of application of the force:\
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
  3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
  3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
  3.569423070046257*^9, 3.5694231308567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", 
   RowBox[{"-", "\[Pi]"}], "\[Pi]"], 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"PK1", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]fsi"}], ",", " ", 
            RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fsi"}], ",", 
            RowBox[{"q", "\[Rule]", " ", 
             RowBox[{"r", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
            RowBox[{"x", "\[Rule]", " ", 
             RowBox[{"r", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}], "r", 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Input",
 CellChangeTimes->{{3.547320003858705*^9, 3.547320034856697*^9}, {
  3.547320099555644*^9, 3.547320123596341*^9}, {3.5473201569182196`*^9, 
  3.547320218030843*^9}, {3.607777970391111*^9, 3.6077779708550167`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "fx"}], ",", 
   RowBox[{"-", "fq"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5473200050967307`*^9, 3.5473200231492543`*^9}, {
   3.5473201121510267`*^9, 3.54732011946122*^9}, {3.5473201647153034`*^9, 
   3.5473202206559324`*^9}, 3.5473804288161683`*^9, 3.547380463233105*^9, 
   3.547385697926032*^9, 3.563197354873124*^9, 3.569423229757698*^9, 
   3.6077029082943*^9, 3.607771071183257*^9, 3.607777976137375*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elasticity after a large pre-strain", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}, {
  3.5473174914951067`*^9, 3.5473174988861175`*^9}, {3.547320370887537*^9, 
  3.5473203838418994`*^9}}],

Cell["If a large hogeneous deformation gradient F0 of the form ", "Text",
 CellChangeTimes->{{3.5473203865189767`*^9, 3.547320412409833*^9}, {
  3.547320480943158*^9, 3.5473205106630573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F0", "=", 
   RowBox[{"(", GridBox[{
      {"\[Lambda]", "0"},
      {"0", 
       RowBox[{"1", "/", "\[Lambda]"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54732041422888*^9, 3.547320460228434*^9}, {
  3.54738176225513*^9, 3.547381766926758*^9}}],

Cell["\<\
is applied to the body first, and then the body undergoes a spatially varying \
deformation F as discussed above, the total deforamtion is simply F.F0. The \
reference (p-q) space now referes to the homogenously prestrained state. 
We once again linearize our system, assuming that the strains associated with \
F are small, and hence that \[Psi][x,q] and P[x,q] can be linearized exactly \
as before. As seen in eqn. 3 from our additional manuscript, the pertenant \
stress tensor is now\
\>", "Text",
 CellChangeTimes->{{3.5473203865189767`*^9, 3.547320412409833*^9}, {
  3.547320480943158*^9, 3.5473206507915916`*^9}, {3.547320902696809*^9, 
  3.5473209939516573`*^9}, {3.607778023845839*^9, 3.607778088065843*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"stress", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[Mu]", " ", 
      RowBox[{"F", ".", "F0", ".", 
       RowBox[{"Transpose", "[", "F0", "]"}]}]}], "-", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"x", ",", "q"}], "]"}], " ", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Transpose", "[", "F", "]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.607778089219645*^9, 3.6077781445230503`*^9}}],

Cell["\<\
The condition of mechanical equilibrium is once again simply that the \
divergence of this stress be zero,\
\>", "Text",
 CellChangeTimes->{{3.5473203865189767`*^9, 3.547320412409833*^9}, {
  3.547320480943158*^9, 3.5473206507915916`*^9}, {3.547320902696809*^9, 
  3.547321020886993*^9}, {3.547321114214828*^9, 3.5473211492989054`*^9}, {
  3.54732120470462*^9, 3.547321213934866*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]", "^", "2"}], "/", "\[Mu]"}], ")"}], 
    RowBox[{"div", "[", "stress", "]"}]}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473212309744363`*^9, 3.5473212674205728`*^9}, {
  3.5473213119879475`*^9, 3.547321348403202*^9}, {3.564229699397471*^9, 
  3.5642297121236362`*^9}, {3.564229778483487*^9, 3.564229817151598*^9}, {
  3.607778151860558*^9, 3.6077781867327833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["\[Alpha]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "3"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Kappa]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Alpha]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "q"}], "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Lambda]", "2"]}], " ", 
      RowBox[{
       SuperscriptBox["\[Kappa]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Alpha]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "q"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["\[Alpha]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"3", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}]}]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.547321322677327*^9, 3.547321348640216*^9}, 
   3.5473816674053216`*^9, 3.547381772286852*^9, 3.547385698142045*^9, 
   3.563197421623801*^9, 3.564229602438229*^9, {3.564229705082082*^9, 
   3.56422971256283*^9}, {3.564229779680163*^9, 3.564229817731139*^9}, 
   3.569423236388503*^9, 3.607703638202029*^9, {3.60777815706761*^9, 
   3.607778187113103*^9}}]
}, Open  ]],

Cell["\<\
We note that one can eliminate \[Kappa][x, q] fom these two equations giving :\
\>", "Text",
 CellChangeTimes->{{3.547316846173371*^9, 3.547316898436884*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "q"], " ", 
     RowBox[{
      RowBox[{"div", "[", "stress", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[PartialD]", "x"], 
     RowBox[{
      RowBox[{"div", "[", "stress", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "\[Equal]", "0"}]], "Input",
 CellChangeTimes->{{3.5473168743071847`*^9, 3.5473168921777086`*^9}, {
  3.5473213824203577`*^9, 3.547321386147462*^9}, {3.547381674527315*^9, 
  3.547381692343475*^9}, {3.607778197832129*^9, 3.607778201511512*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "4"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "q"}], "]"}]}]}], ")"}]}], 
    SuperscriptBox["\[Lambda]", "2"]]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.547316892538709*^9, 3.547321388105517*^9, {3.5473816707073045`*^9, 
   3.5473816939723597`*^9}, 3.5473817742159586`*^9, 3.547385698201048*^9, 
   3.563197424720325*^9, 3.569423238300939*^9, 3.607703639903841*^9, 
   3.6077782022925673`*^9}]
}, Open  ]],

Cell["\<\
Furthermore, this equation can be deduced as the variational minimization of \
the xq-energy density with respect to \[Alpha][x,q] \
\>", "Text",
 CellChangeTimes->{{3.5473214003278837`*^9, 3.547321457617732*^9}, {
  3.5473214893014545`*^9, 3.547321543927107*^9}, {3.547321617200322*^9, 
  3.5473216220914574`*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<VariationalMethods`\>\"", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"EulerEquations", "[", 
      RowBox[{
       RowBox[{"xqEnergyDensity", "[", 
        RowBox[{"F", ".", "F0"}], "]"}], ",", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"x", ",", "q"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "q"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5472369751684833`*^9, 3.5472370402609587`*^9}, {
  3.54732157274396*^9, 3.547321593120591*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[Epsilon]", " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Alpha]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "4"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "q"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "4"], " ", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"4", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "q"}], "]"}]}]}], ")"}]}], "\[Lambda]"], "\[Equal]",
   "0"}]], "Output",
 CellChangeTimes->{{3.54732158309025*^9, 3.547321594704651*^9}, 
   3.547381699958437*^9, 3.5473817777119207`*^9, 3.547385699361111*^9, 
   3.569423241649279*^9, 3.607703645306801*^9, 3.607778212898417*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full Space Green's Function with Pre-Strain", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}, {
  3.5473174914951067`*^9, 3.5473174988861175`*^9}, {3.5473217394168468`*^9, 
  3.5473217652706275`*^9}}],

Cell["\<\
We introduce four algebriacally simple functions from which we build our true \
Green' s functions.\
\>", "Text",
 CellChangeTimes->{{3.5473219228555727`*^9, 3.5473219730541735`*^9}, 
   3.607778222608827*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]1", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "q", "  ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["q", "2"]}], "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{"q", " "}], "x"], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]2", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "x", "  ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["q", "2"]}], "]"}]}], "+", 
   RowBox[{"q", " ", 
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{"x", " "}], "q"], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]3", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "q", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], "]"}]}], " ", "+", " ", 
   RowBox[{"x", " ", 
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{"q", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "x"], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]4", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "x", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], "]"}]}], "+", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"ArcTan", "[", 
     FractionBox["x", 
      RowBox[{"q", " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]1", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Lambda]", "4"]}], ")"}]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]2", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Lambda]", "4"]}], ")"}]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]3", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]4", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.5473217772770476`*^9, 3.547321801188757*^9}, {
  3.5642288586229677`*^9, 3.564228868358015*^9}}],

Cell["These functions satisfy mechanichal equilibrium :", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.5473220268260927`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"div", "[", "stress", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]1"}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]1"}]}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"div", "[", "stress", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]2"}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]2"}]}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"div", "[", "stress", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]3"}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]3"}]}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"div", "[", "stress", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]4"}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]4"}]}], "}"}]}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.547321824820503*^9, 3.547321875238142*^9}, {
  3.60777823748622*^9, 3.60777824783924*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5473218326527724`*^9, 3.547321875620164*^9}, 
   3.547381712132286*^9, 3.5473817957667704`*^9, 3.547385699480118*^9, {
   3.564228874352233*^9, 3.5642288878139563`*^9}, 3.607778248746882*^9}]
}, Open  ]],

Cell["\<\
but are associated with discontinuous displacment fields caused by finite \
Burger's vectors at the point of application, as can be seen by looking at \
z[x,q] generated by \[Alpha]1\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240751754165`*^9, 3.5473240802958293`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "[", 
   RowBox[{"x", ",", "q"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]1"}], ",", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5473225515376024`*^9, 3.547322568095195*^9}}],

Cell[BoxData[
 RowBox[{"q", "-", 
  FractionBox["q", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["q", "2"], 
       SuperscriptBox["x", "2"]]}], ")"}], " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"q", " ", "x"}], 
   RowBox[{
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["x", "2"]}]], "+", 
  RowBox[{"ArcTan", "[", 
   FractionBox["q", "x"], "]"}]}]], "Output",
 CellChangeTimes->{{3.547322562416785*^9, 3.547322568329195*^9}, 
   3.547381798544503*^9, 3.5473856995091195`*^9, 3.569423254345172*^9, 
   3.6077782557080584`*^9}]
}, Open  ]],

Cell[TextData[{
 "which jumps by 2 when x passes through zero because of the term ",
 Cell[BoxData[
  RowBox[{"ArcTan", "[", 
   FractionBox["q", "x"], "]"}]],
  CellChangeTimes->{{3.547322562416785*^9, 3.547322568329195*^9}}],
 ". We eliminate these jumps by taking linear combinations of these functions \
with opposite discontinuities: "
}], "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240317301865`*^9, 3.5473240603269386`*^9}, {
  3.5473241343009667`*^9, 3.5473241418370323`*^9}, {3.547382173291645*^9, 
  3.5473822259398856`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fs", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"2", "\[Mu]", " ", "\[Pi]", "  ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], "  "}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fq", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]", "^", "2"}], " ", 
         RowBox[{"\[Alpha]2", "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "-", 
        RowBox[{"\[Alpha]4", "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]", "^", "2"}], "fx", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]1", "[", 
         RowBox[{"x", ",", "q"}], "]"}], "-", 
        RowBox[{"\[Alpha]3", "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5473241455970373`*^9, 3.5473243044684615`*^9}, {
   3.547324623831092*^9, 3.547324673151561*^9}, {3.547324744170661*^9, 
   3.5473247674320936`*^9}, {3.547324806111159*^9, 3.547324824534791*^9}, {
   3.5473248616721115`*^9, 3.5473248897125597`*^9}, {3.54732498777076*^9, 
   3.547325018208603*^9}, {3.5473253291664815`*^9, 3.547325331634285*^9}, {
   3.5473254756723332`*^9, 3.547325477528736*^9}, {3.5473258483165436`*^9, 
   3.5473258517641497`*^9}, {3.5473819110747232`*^9, 3.547381934378207*^9}, {
   3.547383119634715*^9, 3.5473831209077873`*^9}, 3.607703743658757*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]fs", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"2", "\[Mu]", " ", "\[Pi]", "  ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], "  "}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fq", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]", "^", "2"}], " ", 
         RowBox[{"\[Kappa]2", "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "-", 
        RowBox[{"\[Kappa]4", "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]", "^", "2"}], " ", "fx", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]1", "[", 
         RowBox[{"x", ",", "q"}], "]"}], "-", 
        RowBox[{"\[Kappa]3", "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5473243156792784`*^9, 3.547324327660099*^9}, {
   3.547324621233288*^9, 3.547324677419367*^9}, {3.5473247560908775`*^9, 
   3.5473247704488983`*^9}, {3.5473248101671658`*^9, 3.547324827405196*^9}, {
   3.547324863107314*^9, 3.5473248961397715`*^9}, 3.5473250243420115`*^9, {
   3.547325334414289*^9, 3.5473253368342924`*^9}, {3.547325487122753*^9, 
   3.547325493971165*^9}, {3.5473258575205603`*^9, 3.5473258606873655`*^9}, {
   3.5473819160743246`*^9, 3.547381941689421*^9}, 3.607703746017034*^9}],

Cell["\<\
Again we verify the normalization of these functions by integrating the \
stress.n round a circle of radius r centered on x=q=0:\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240317301865`*^9, 3.5473240603269386`*^9}, {
  3.5473241343009667`*^9, 3.5473241418370323`*^9}, {3.547382173291645*^9, 
  3.54738229981922*^9}, {3.607778264335124*^9, 3.6077782651272383`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", ">", "\[Lambda]", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "\[Pi]"}], "\[Pi]"], 
     RowBox[{
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"stress", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]fs"}], ",", " ", 
               RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fs"}], ",", 
               RowBox[{"q", "\[Rule]", " ", 
                RowBox[{"r", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
               RowBox[{"x", "\[Rule]", " ", 
                RowBox[{"r", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}], ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}], "r", 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547381837345505*^9, 3.547381875177904*^9}, {
  3.563200774022729*^9, 3.563200778312598*^9}, {3.5632008978054333`*^9, 
  3.563200899118203*^9}, {3.607778278388083*^9, 3.607778279102982*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "fx"}], ",", 
   RowBox[{"-", "fq"}]}], "}"}]], "Output",
 CellChangeTimes->{3.547381862416617*^9, 3.5473818937055464`*^9, 
  3.547381974085127*^9, 3.547385730624735*^9, 3.563198690661126*^9, 
  3.563200790935123*^9, 3.5632008794637003`*^9, 3.56320091479391*^9, 
  3.569423280210804*^9, 3.6077037376104116`*^9, 3.607703824058901*^9, 
  3.6077716709310827`*^9, 3.6077717610731153`*^9, 3.607778356614422*^9}]
}, Open  ]],

Cell["\<\
\[LineSeparator]The full algebraic form of the Green\[CloseCurlyQuote]s \
funcitons is given by\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240317301865`*^9, 3.5473240603269386`*^9}, {
  3.5473241343009667`*^9, 3.5473241418370323`*^9}, {3.547382173291645*^9, 
  3.54738229981922*^9}, {3.547383090163669*^9, 3.547383111571456*^9}, {
  3.569423263429225*^9, 3.569423267971959*^9}, {3.569423427338275*^9, 
  3.569423440712775*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]fs", "[", 
      RowBox[{"x", ",", "q"}], "]"}], "/.", 
     RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{
     RowBox[{"\[Alpha]fs", "[", 
      RowBox[{"x", ",", "q"}], "]"}], "/.", 
     RowBox[{"fq", "\[Rule]", " ", "0"}]}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.569423443113352*^9, 3.569423476195074*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "fq"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["x", "q"], "]"}]}], "-", 
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["x", 
           RowBox[{"q", " ", 
            SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["x", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"fq", " ", "x", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], "]"}]}]}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{"fx", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "x", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["q", "x"], "]"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"q", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "x"], "]"}]}], "-", 
       RowBox[{"q", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["x", "2"]}], "]"}]}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", "\[Mu]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5694234769794083`*^9, 3.6077038244112797`*^9, 
  3.607778406524166*^9, 3.607778518823349*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]fs", "[", 
      RowBox[{"x", ",", "q"}], "]"}], "/.", 
     RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{
     RowBox[{"\[Kappa]fs", "[", 
      RowBox[{"x", ",", "q"}], "]"}], "/.", 
     RowBox[{"fq", "\[Rule]", " ", "0"}]}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.569423489475996*^9, 3.5694234918104353`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"fq", " ", "q"}], 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["q", "2"], " ", "\[Mu]"}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["x", "2"], " ", "\[Mu]"}]}]], ",", 
   FractionBox[
    RowBox[{"fx", " ", "x"}], 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["q", "2"], " ", "\[Mu]"}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["x", "2"], " ", "\[Mu]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.569423492170514*^9, 3.607703824484364*^9, 
  3.607778408949914*^9, 3.607778520284813*^9}]
}, Open  ]],

Cell["\<\
\[LineSeparator]\[LineSeparator]We can recover the isotropic result be taking \
the limit of \[Lambda] \[Rule]1\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
   3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
   3.5473239920796385`*^9}, {3.5473240317301865`*^9, 
   3.5473240603269386`*^9}, {3.5473241343009667`*^9, 
   3.5473241418370323`*^9}, {3.547382173291645*^9, 3.54738229981922*^9}, {
   3.547383090163669*^9, 3.547383111571456*^9}, {3.569423263429225*^9, 
   3.569423267971959*^9}, 3.607778410223445*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]fs", "[", 
      RowBox[{"x", ",", "q"}], "]"}], ",", 
     RowBox[{"\[Kappa]fs", "[", 
      RowBox[{"x", ",", "q"}], "]"}]}], "}"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473831153156705`*^9, 3.5473831453744717`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "fx", " ", "q"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fx", " ", "q"}], "-", 
        RowBox[{"fq", " ", "x"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["x", "2"]}], "]"}]}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"fq", " ", "q"}], "+", 
     RowBox[{"fx", " ", "x"}]}], 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["q", "2"], " ", "\[Mu]"}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["x", "2"], " ", "\[Mu]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.54738314622252*^9, 3.547385731324775*^9, 
  3.563198691420248*^9, 3.569423280903411*^9, 3.607703883723308*^9, 
  3.607778412810774*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Half Space Green' s Function with Pre-Strain", "Subtitle",
 CellChangeTimes->{{3.5473823459566126`*^9, 3.547382371051134*^9}}],

Cell["\<\
We consider a force applied at x=0 and q=-d applied in the half space q<0. \
The free boundary at q=0 must be stress free. The reference state normal of \
the free boundary is (0,1) so we must set stress.(0,1)=(0,0) at q=0. 

To zeroth order, this condition fixes the value of P0:\
\>", "Text",
 CellChangeTimes->{{3.5473824252612705`*^9, 3.547382482083474*^9}, {
  3.547382518283184*^9, 3.5473825569318757`*^9}, {3.5473826242854395`*^9, 
  3.54738273816695*^9}, {3.5473827962583847`*^9, 3.5473828196201663`*^9}, {
  3.607778538913933*^9, 3.607778544793056*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"stress", ".", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"q", "\[Rule]", " ", "0"}], "}"}]}], ")"}], "\[Equal]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.547382558684976*^9, 3.5473826082950735`*^9}, {
  3.5473827462150917`*^9, 3.547382777560193*^9}, {3.607778550443602*^9, 
  3.6077785516085052`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "P0"}], " ", "\[Mu]"}], "+", 
     FractionBox["\[Mu]", 
      SuperscriptBox["\[Lambda]", "2"]]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.5473825796206365`*^9, 3.5473826088151035`*^9}, {
   3.547382751523193*^9, 3.547382778305236*^9}, 3.547385731579587*^9, 
   3.5631986916693068`*^9, 3.569423513651197*^9, 3.607778552537236*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"P0", "=", 
   FractionBox["1", 
    SuperscriptBox["\[Lambda]", "2"]]}], ";"}]], "Input"],

Cell["To linear order we get the following boundary condition:", "Text",
 CellChangeTimes->{{3.5473828779601707`*^9, 3.547382895811615*^9}, {
   3.5473829569385767`*^9, 3.54738296291395*^9}, 3.547383034083502*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BoundaryCondition", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"stress", ".", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"q", "\[Rule]", " ", "0"}], "}"}]}], ")"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.547382903663785*^9, 3.5473829178314304`*^9}, {
  3.5473829649080086`*^9, 3.547382990040298*^9}, {3.60777856959044*^9, 
  3.60777858381524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["\[Alpha]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "0"}], "]"}]}], ")"}]}], 
     SuperscriptBox["\[Lambda]", "2"]], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Mu]"}], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"x", ",", "0"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Mu]", " ", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "0"}], "]"}]}], 
      SuperscriptBox["\[Lambda]", "2"]]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.6077785843634357`*^9, 3.607778593622664*^9}}]
}, Open  ]],

Cell["We guess a final deformation field of the form :", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]hs", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Alpha]fs", "[", 
    RowBox[{"x", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"a1", " ", 
    RowBox[{"\[Alpha]2", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a2", " ", 
    RowBox[{"\[Alpha]4", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a3", " ", 
    RowBox[{"\[Alpha]2", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", " ", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}], "+", 
   RowBox[{"a4", " ", 
    RowBox[{"\[Alpha]4", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", "/", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}], "+", 
   RowBox[{"b1", " ", 
    RowBox[{"\[Alpha]1", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"b2", " ", 
    RowBox[{"\[Alpha]3", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"b3", " ", 
    RowBox[{"\[Alpha]1", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", " ", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}], "+", 
   RowBox[{"b4", " ", 
    RowBox[{"\[Alpha]3", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", "/", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5473833301347218`*^9, 3.5473833843104258`*^9}, {
  3.5473834439504547`*^9, 3.547383444734497*^9}, {3.547383477103036*^9, 
  3.547383546160844*^9}, {3.5473843318253145`*^9, 3.5473843717789087`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]hs", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Kappa]fs", "[", 
    RowBox[{"x", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"a1", " ", 
    RowBox[{"\[Kappa]2", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a2", " ", 
    RowBox[{"\[Kappa]4", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a3", " ", 
    RowBox[{"\[Kappa]2", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", " ", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}], "+", 
   RowBox[{"a4", " ", 
    RowBox[{"\[Kappa]4", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", "/", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}], "+", 
   RowBox[{"b1", " ", 
    RowBox[{"\[Kappa]1", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"b2", " ", 
    RowBox[{"\[Kappa]3", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"b3", " ", 
    RowBox[{"\[Kappa]1", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", " ", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}], "+", 
   RowBox[{"b4", " ", 
    RowBox[{"\[Kappa]3", "[", 
     RowBox[{"x", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", "/", 
        RowBox[{"\[Lambda]", "^", "2"}]}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.547383610769244*^9, 3.5473836275930576`*^9}, {
  3.547384385963278*^9, 3.547384400599693*^9}}],

Cell["\<\
Since this is a linear sum of solutions to the bulk equations of mechanichal \
equilibrium, it is itself also solution. However, the boundary condition \
reduces to the following:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.5473846386595135`*^9}, {3.547390412427184*^9, 
  3.5473904707390337`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"BoundaryCondition", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Rule]", " ", "\[Alpha]hs"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]hs"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5473835763252172`*^9, 3.5473836045180964`*^9}, {
   3.5473836356322527`*^9, 3.5473836726626563`*^9}, {3.5473838233033886`*^9, 
   3.5473838492407417`*^9}, 3.547384446719512*^9, 3.607778613726673*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fq", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "a1"}], "+", "a2", "+", 
             RowBox[{"2", " ", "a3"}], "+", "a4", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a2", "+", "a4"}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", "\[Mu]"}]}], 
         ")"}]}], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "fx"}], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox["\[Lambda]", "2"], "+", 
             SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b1"}], "+", "b4", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b2", "+", 
                RowBox[{"2", " ", "b3"}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"b4", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["\[Lambda]", "6"]}]}], ")"}], " ", "\[Mu]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fx", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "2"], "-", 
             SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"b2", "+", 
             RowBox[{"2", " ", "b3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "b1"}], "+", "b4"}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"b4", " ", 
              SuperscriptBox["\[Lambda]", "6"]}]}], ")"}], " ", "\[Mu]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "fq"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Lambda]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a2", "+", 
             RowBox[{"2", " ", "a3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "a1"}], "+", "a2", "+", "a4"}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"a4", " ", 
              SuperscriptBox["\[Lambda]", "8"]}]}], ")"}], " ", "\[Mu]"}]}], 
         ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", "fq"}], "+", 
           RowBox[{"fx", " ", "x"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["\[Lambda]", "2"], "+", 
              SuperscriptBox["\[Lambda]", "4"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "b3"}], " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"a1", " ", "d", " ", "x"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b1", "+", "b3"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a3", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2", " ", "b2", " ", 
               SuperscriptBox["d", "2"], " ", "x"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a3", "+", 
                 RowBox[{"2", " ", "a4"}]}], ")"}], " ", "d", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"b2", "+", "b4"}], ")"}], " ", 
               SuperscriptBox["x", "3"]}]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", " ", "d"}], "+", 
              RowBox[{"2", " ", "a2", " ", "d"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b1", "+", "b3"}], ")"}], " ", "x"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["d", "2"], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a3", "+", 
                 RowBox[{"2", " ", "a4"}]}], ")"}], " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2", " ", "b4", " ", "d", " ", "x"}], "+", 
              RowBox[{"a3", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a1", " ", "d"}], "-", 
              RowBox[{"b1", " ", "x"}]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "8"]}]}], ")"}], " ", "\[Mu]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "2"], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], ")"}]}]}]}], "}"}], 
  "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.5473836309680433`*^9, 3.5473836775318317`*^9}, {
   3.5473838452887583`*^9, 3.5473838497677717`*^9}, {3.5473843812038193`*^9, 
   3.5473844039738836`*^9}, 3.5473844513847218`*^9, 3.547385738769986*^9, {
   3.563198706403843*^9, 3.563198724286242*^9}, 3.564231812400607*^9, {
   3.569423895997469*^9, 3.569423913344571*^9}, 3.607704393891734*^9, {
   3.6077786111495113`*^9, 3.607778626925263*^9}}]
}, Open  ]],

Cell["\<\
We find the coeficients by expanding out the boundary condition to fourth \
order in x and setting each order to zero individually, yielding 8 equations \
that are linear in the unkown coefficients. The LogicExpand function takes an \
equality between two power-series and returns a list of equations equating \
the series order by order. \
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.5473847198192153`*^9}, 3.5631985082816057`*^9, {
   3.563198838078886*^9, 3.563198862052001*^9}, {3.563198974111112*^9, 
   3.563199039702476*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefficients", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"LogicalExpand", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{"BoundaryCondition", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]", "\[Rule]", " ", "\[Alpha]hs"}], ",", 
             RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]hs"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "a1", ",", "a2", ",", "a3", ",", "a4", ",", "b1", ",", "b2", ",", "b3",
         ",", "b4"}], "}"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.563198732673685*^9, 3.563198783209894*^9}, {
   3.563198899238008*^9, 3.563198900132765*^9}, {3.56320061804813*^9, 
   3.563200618843442*^9}, 3.60777869384794*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"fq", " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}]}], ",", 
   RowBox[{"a2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"fq", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}]}], ",", 
   RowBox[{"a3", "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", "fq", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        SuperscriptBox["\[Lambda]", "4"], "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}], ",", 
   RowBox[{"a4", "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", "fq", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        SuperscriptBox["\[Lambda]", "4"], "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}], ",", 
   RowBox[{"b1", "\[Rule]", 
    FractionBox[
     RowBox[{"fx", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "-", 
        SuperscriptBox["\[Lambda]", "4"], "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        SuperscriptBox["\[Lambda]", "4"], "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}], ",", 
   RowBox[{"b2", "\[Rule]", 
    FractionBox[
     RowBox[{"fx", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "-", 
        SuperscriptBox["\[Lambda]", "4"], "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        SuperscriptBox["\[Lambda]", "4"], "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}], ",", 
   RowBox[{"b3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "fx", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "8"]}], ")"}]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}]}], ",", 
   RowBox[{"b4", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "fx", " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.563198745934841*^9, 3.563198784135282*^9}, 
   3.563198900807871*^9, 3.5631990433485518`*^9, 3.563200623042316*^9, 
   3.5642318223918743`*^9, 3.5694239161481943`*^9, 3.6077043953923893`*^9, {
   3.6077786897950983`*^9, 3.607778695559432*^9}}]
}, Open  ]],

Cell["\<\
If we substitute these coeficients back into the boundary condtion it is \
indeed completely satisfied, and therefore the proposed form is indeed the \
true Green's function, not just the solution for the first four powers of x.\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.56319905157425*^9, 3.563199061293634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"BoundaryCondition", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[Rule]", " ", "\[Alpha]hs"}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]hs"}]}], "}"}]}], "]"}], "/.",
    "coefficients"}], "]"}]], "Input",
 CellChangeTimes->{{3.5473845070712776`*^9, 3.547384517695481*^9}, 
   3.5473845646316824`*^9, {3.6077787168476877`*^9, 3.6077787176847973`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.547384508337949*^9, 3.547384518098504*^9}, 
   3.5473845654177227`*^9, 3.5473857393980217`*^9, 3.5631989143723917`*^9, {
   3.5631990472979183`*^9, 3.56319906480618*^9}, 3.564231831214425*^9, 
   3.569424046326956*^9, 3.607704398118991*^9, 3.607704675742659*^9, {
   3.607778713883358*^9, 3.607778718205517*^9}}]
}, Open  ]],

Cell["\<\
However, there is one additional complication: the \[Alpha]1 and \[Alpha]3 \
fields in our solution give rise to dislocations that cut through the half \
space. Since they arrise outside the space and cut right through it they do \
not contribute to stress or strain, they are simply disontinuities in \
displacement. (The \[Alpha]2 and \[Alpha]4 fields also make dislocations, but \
these remain outside the elastic body aso they are not important) We can \
identify the size of the discontinuity by taking the limit of z[x,q] as x\
\[Rule]0 from either side.\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
   3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
   3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
   3.547391690231496*^9}, 3.54739181636071*^9, {3.563199100841964*^9, 
   3.563199102097258*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", ">", "0"}], ",", 
      RowBox[{"q", "<", "0"}], ",", 
      RowBox[{"\[Lambda]", ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"x", ",", "q"}], "]"}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]hs"}]}], "/.", 
         "coefficients"}], ",", 
        RowBox[{"x", "\[Rule]", " ", "0"}], ",", 
        RowBox[{"Direction", "\[Rule]", " ", "1"}]}], "]"}], "-", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"x", ",", "q"}], "]"}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]hs"}]}], "/.", 
         "coefficients"}], ",", 
        RowBox[{"x", "\[Rule]", " ", "0"}], ",", 
        RowBox[{"Direction", "\[Rule]", " ", 
         RowBox[{"-", "1"}]}]}], "]"}]}], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5473911961902385`*^9, 3.5473913914444065`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"fx", " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     SuperscriptBox["\[Lambda]", "4"], "+", 
     SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]], "Output",
 CellChangeTimes->{{3.5473912275810337`*^9, 3.547391392522468*^9}, 
   3.569424103482263*^9, 3.607704683087632*^9, 3.6077787277481003`*^9}]
}, Open  ]],

Cell["\<\
We see that the discontiuinty does indeed travel through the enitre half \
space at constant magnitude, so we can resotre material contiuity simply by \
adding a step function in displacement:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"fx", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       SuperscriptBox["\[Lambda]", "4"], "+", 
       SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", "x", " ", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.547391864685474*^9, {3.547391898747422*^9, 3.54739190097955*^9}, {
   3.5473919328763742`*^9, 3.5473919405238113`*^9}, 3.5632000889297743`*^9, {
   3.564239770207152*^9, 3.5642397892895727`*^9}, 3.607704686379656*^9}],

Cell["\<\
which entails adding the intgral of this w.r.t x to \[Alpha]\
\>", "Text",
 CellChangeTimes->{{3.563200180659593*^9, 3.563200203643746*^9}, 
   3.5632002707246037`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]hscontinuous", "[", 
    RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Alpha]hs", "[", 
     RowBox[{"x", ",", "q"}], "]"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"fx", " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]], "x", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", "x", " ", "]"}], "-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5632002193066893`*^9, 3.563200248953545*^9}, 
   3.564239793602401*^9, {3.607704688757045*^9, 3.607704689285017*^9}, {
   3.607704776964219*^9, 3.607704786169797*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", ">", "0"}], ",", 
      RowBox[{"q", "<", "0"}], ",", 
      RowBox[{"\[Lambda]", ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"x", ",", "q"}], "]"}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]hscontinuous"}]}], "/.", 
         "coefficients"}], ",", 
        RowBox[{"x", "\[Rule]", " ", "0"}], ",", 
        RowBox[{"Direction", "\[Rule]", " ", "1"}]}], "]"}], "-", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"x", ",", "q"}], "]"}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]hscontinuous"}]}], "/.", 
         "coefficients"}], ",", 
        RowBox[{"x", "\[Rule]", " ", "0"}], ",", 
        RowBox[{"Direction", "\[Rule]", " ", 
         RowBox[{"-", "1"}]}]}], "]"}]}], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{3.607704766790948*^9, 3.607704803662158*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.607704771119852*^9, 3.60770480489114*^9}, 
   3.607778735487409*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Half Space Green' s Function without Pre-Strain", "Subtitle",
 CellChangeTimes->{{3.5473823459566126`*^9, 3.547382371051134*^9}, {
  3.564239005273633*^9, 3.56423900544102*^9}}],

Cell["\<\
We find the isotropic half-space Green\[CloseCurlyQuote]s functions by taking \
the \[Lambda]\[Rule]1 limit of the above result, first for a vertical force:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]hscontinuous", "[", 
          RowBox[{"x", ",", "q"}], "]"}], ",", 
         RowBox[{"\[Kappa]hs", "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "}"}], "/.", "coefficients"}], 
      ",", 
      RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}], "/.", 
    RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Element]", "Reals"}], ",", 
     RowBox[{"q", "<", "0"}], ",", 
     RowBox[{"d", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.56423234326668*^9, 3.564232393482792*^9}, {
  3.56423308469285*^9, 3.564233087845536*^9}, {3.564238930513713*^9, 
  3.5642389410207863`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"fq", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "d", " ", "q"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{"fq", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "q"}], ")"}], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "2"], "+", 
          RowBox[{"2", " ", "d", " ", "q"}], "-", 
          SuperscriptBox["q", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"d", " ", "q"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "+", "q"}], ")"}], " ", 
        SuperscriptBox["x", "4"]}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.564232364364311*^9, 3.564232394075292*^9}, 
   3.564233088798312*^9, 3.564238942437214*^9, 3.569424173456863*^9, 
   3.6077048801555653`*^9, 3.60777874374469*^9}]
}, Open  ]],

Cell["and second for a horizonatal force:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.5642389870000753`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]hscontinuous", "[", 
          RowBox[{"x", ",", "q"}], "]"}], ",", 
         RowBox[{"\[Kappa]hs", "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "}"}], "/.", "coefficients"}], 
      ",", 
      RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}], "/.", 
    RowBox[{"fq", "\[Rule]", " ", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Element]", "Reals"}], ",", 
     RowBox[{"q", "<", "0"}], ",", 
     RowBox[{"d", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5642389517283087`*^9, 3.5642389518286743`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"fx", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "3"], "-", 
           RowBox[{"2", " ", "d", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "3"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "+", "q"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
         SuperscriptBox["x", "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "+", "q"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["d", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{"fx", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["d", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "3"], " ", "q"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "2"]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.5642389524905643`*^9, 3.569424174015671*^9, 
  3.60770488078339*^9, 3.607778744389853*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Surface Green\[CloseCurlyQuote]s functions and Higher-Order Green\
\[CloseCurlyQuote]s functions\
\>", "Subtitle",
 CellChangeTimes->{{3.5473823459566126`*^9, 3.547382371051134*^9}, {
  3.564239005273633*^9, 3.5642390307062063`*^9}}],

Cell["\<\
It is straightforward to evaluate higher-order Green\[CloseCurlyQuote]s \
functions higher order and surface Green\[CloseCurlyQuote]s functions from \
the above elementary restuls. For example, the Green\[CloseCurlyQuote]s \
function for  a horizontal force dipole in an anisotropic full-space is \
calculated as:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239294436707*^9}, {
  3.564240208375297*^9, 3.5642402459585867`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]fs", "[", 
         RowBox[{
          RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "-", 
        RowBox[{"\[Alpha]fs", "[", 
         RowBox[{
          RowBox[{"x", "-", "a"}], ",", "q"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Kappa]fs", "[", 
         RowBox[{
          RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "-", 
        RowBox[{"\[Kappa]fs", "[", 
         RowBox[{
          RowBox[{"x", "-", "a"}], ",", "q"}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"fq", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.56423909426126*^9, 3.564239141287342*^9}, {
  3.564239231961445*^9, 3.5642392679131823`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "fx", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ArcTan", "[", 
         FractionBox["q", "x"], "]"}]}], "+", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "x"], "]"}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{"a", " ", "fx", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["x", "2"]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Mu]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5642391153293943`*^9, 3.564239141833531*^9}, 
   3.5642392330576344`*^9, 3.564239268380701*^9, 3.607705346650622*^9, 
   3.607778750192555*^9}]
}, Open  ]],

Cell["If the full space is not pre-stressed, this reduces to:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
   3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
   3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
   3.5473917878550797`*^9}, {3.5473918269433155`*^9, 
   3.5473918320306063`*^9}, {3.5632001121668262`*^9, 
   3.5632001204062977`*^9}, {3.564232311903062*^9, 3.564232342188023*^9}, {
   3.564238963771927*^9, 3.564238971441368*^9}, {3.564239060888556*^9, 
   3.564239090925015*^9}, {3.564239148339542*^9, 3.564239151059767*^9}, {
   3.564239186985483*^9, 3.564239198542315*^9}, 3.564239238813981*^9, {
   3.564239284742391*^9, 3.564239285083536*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Alpha]fs", "[", 
           RowBox[{
            RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "-", 
          RowBox[{"\[Alpha]fs", "[", 
           RowBox[{
            RowBox[{"x", "-", "a"}], ",", "q"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]fs", "[", 
           RowBox[{
            RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "-", 
          RowBox[{"\[Kappa]fs", "[", 
           RowBox[{
            RowBox[{"x", "-", "a"}], ",", "q"}], "]"}]}]}], "}"}], "/.", 
       RowBox[{"fq", "\[Rule]", " ", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.564239202826103*^9, 3.564239229137823*^9}, 
   3.564239275852674*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "fx", " ", "q", " ", "x"}], 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["q", "2"], " ", "\[Mu]"}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["x", "2"], " ", "\[Mu]"}]}]], ",", 
   FractionBox[
    RowBox[{"a", " ", "fx", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["x", "2"]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Mu]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.564239229633802*^9, 3.564239276730863*^9, 
  3.607705354866651*^9, 3.607705819338668*^9, 3.607778752070043*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]hscontinuous", "[", 
        RowBox[{"x", ",", "q"}], "]"}], "/.", "coefficients"}], "/.", 
      RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}], ",", 
   RowBox[{"d", "\[Rule]", " ", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.607705866548605*^9, 3.607705905967463*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"fq", " ", "x", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["x", "2"]}], "]"}]}], 
   RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]"}]]}]], "Output",
 CellChangeTimes->{{3.6077058719012403`*^9, 3.607705908419166*^9}, 
   3.607778755256132*^9}]
}, Open  ]],

Cell["\<\
 There are many permutations of full/half/surface Green\[CloseCurlyQuote]s \
functions with and without pre-stress and of different orders. Here we \
ennumerate the most basic in an already long list, but we hope that the \
manner of calculation is clear should a more complicated one be needed. 

A horizontal force dipole in an isotropic half space:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239310651305*^9}, {
  3.564239402573295*^9, 3.5642394058458433`*^9}, {3.5642396212151957`*^9, 
  3.5642396270459003`*^9}, {3.56424025943217*^9, 3.56424039177595*^9}, {
  3.5642404433398457`*^9, 3.564240459965502*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]hscontinuous", "[", 
             RowBox[{
              RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "-", 
            RowBox[{"\[Alpha]hscontinuous", "[", 
             RowBox[{
              RowBox[{"x", "-", "a"}], ",", "q"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]hs", "[", 
             RowBox[{
              RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "-", 
            RowBox[{"\[Kappa]hs", "[", 
             RowBox[{
              RowBox[{"x", "-", "a"}], ",", "q"}], "]"}]}]}], "}"}], "/.", 
         "coefficients"}], "/.", 
        RowBox[{"fq", "\[Rule]", " ", "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.564239316743107*^9, 3.564239349087916*^9}, {
  3.564239414617738*^9, 3.564239485828125*^9}, {3.56424470841751*^9, 
  3.564244718127491*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "fx", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "5"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "4"], " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "x"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]"}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "a", " ", "fx", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "q"}], ")"}], "3"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "+", "q"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "3"], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["d", "2"], " ", "q"}], "+", 
           RowBox[{"d", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "3"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["d", "6"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["d", "5"], " ", "q"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["d", "4"], " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["q", "4"]}], "-", 
           RowBox[{"2", " ", "d", " ", 
            SuperscriptBox["q", "5"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", "d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["d", "2"], " ", "q"}], "-", 
           RowBox[{"15", " ", "d", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"2", " ", "d", " ", "q"}], "-", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox["x", "6"]}], "-", 
        SuperscriptBox["x", "8"]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Mu]"}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.564239340762701*^9, 3.564239393238289*^9, {3.5642394279070873`*^9, 
   3.564239487409203*^9}, {3.56424471214463*^9, 3.564244718456972*^9}, 
   3.607706335464761*^9, 3.6077787603543987`*^9}]
}, Open  ]],

Cell["\<\
A vertical force at the surface of a pre-stressed half space:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239310651305*^9}, {
  3.564239402573295*^9, 3.5642394058458433`*^9}, {3.564239532538445*^9, 
  3.564239551670762*^9}, {3.564239650758563*^9, 3.5642396514849653`*^9}, {
  3.564240464773757*^9, 3.564240465573738*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Alpha]hscontinuous", "[", 
         RowBox[{"x", ",", "q"}], "]"}], ",", 
        RowBox[{"\[Kappa]hs", "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], "}"}], "/.", "coefficients"}], "/.", 
     RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{"d", "\[Rule]", " ", "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5642395536717043`*^9, 3.5642396039532022`*^9}, {
  3.5642421953821774`*^9, 3.564242200670562*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"fq", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["x", "q"], "]"}]}], "-", 
        RowBox[{"4", " ", "q", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox["x", 
           RowBox[{"q", " ", 
            SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["x", "2"]}], "]"}]}], "-", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "4"]}], "+", 
        SuperscriptBox["\[Lambda]", "8"]}], ")"}], " ", "\[Mu]"}]]}], ",", 
   FractionBox[
    RowBox[{"fq", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       SuperscriptBox["\[Lambda]", "4"], "+", 
       SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.564239587420265*^9, 3.56423960637219*^9}, 
   3.56424220132509*^9, 3.607706341176015*^9, 3.607778766073913*^9}]
}, Open  ]],

Cell["If the half space is isotropic, this reduces to:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239310651305*^9}, {
  3.564239402573295*^9, 3.5642394058458433`*^9}, {3.564239532538445*^9, 
  3.564239551670762*^9}, {3.564239650758563*^9, 3.5642396514849653`*^9}, {
  3.564239824350613*^9, 3.564239836364133*^9}, {3.5642404718457747`*^9, 
  3.564240477629099*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]hscontinuous", "[", 
          RowBox[{"x", ",", "q"}], "]"}], ",", 
         RowBox[{"\[Kappa]hs", "[", 
          RowBox[{"x", ",", "q"}], "]"}]}], "}"}], "/.", "coefficients"}], "/.", 
      RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
     RowBox[{"d", "\[Rule]", " ", "0"}]}], "]"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.564239840632918*^9, 3.564239843991373*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"fq", " ", "x", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["x", "2"]}], "]"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]"}]]}], ",", 
   FractionBox[
    RowBox[{"fq", " ", "q"}], 
    RowBox[{
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["q", "2"], " ", "\[Mu]"}], "+", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["x", "2"], " ", "\[Mu]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.564239844573958*^9, 3.607706341846963*^9, 
  3.60777876638056*^9}]
}, Open  ]],

Cell["\<\
A horizontal force at the surface of a pre-stressed half space:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239310651305*^9}, {
  3.564239402573295*^9, 3.5642394058458433`*^9}, {3.564239532538445*^9, 
  3.564239551670762*^9}, {3.564239650758563*^9, 3.564239667628347*^9}, {
  3.564239855407268*^9, 3.5642398585547323`*^9}, {3.564240481045546*^9, 
  3.564240481941238*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Alpha]hscontinuous", "[", 
         RowBox[{"x", ",", "q"}], "]"}], ",", 
        RowBox[{"\[Kappa]hs", "[", 
         RowBox[{"x", ",", "q"}], "]"}]}], "}"}], "/.", "coefficients"}], "/.", 
     RowBox[{"fq", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{"d", "\[Rule]", " ", "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.564239673281177*^9, 3.564239710202919*^9}, {
  3.5642397455081367`*^9, 3.5642397508205633`*^9}, {3.564239804895913*^9, 
  3.564239807776744*^9}, {3.5642419507436953`*^9, 3.564241957957918*^9}, {
  3.5642422990212383`*^9, 3.564242311162548*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "4"]}], "+", 
        SuperscriptBox["\[Lambda]", "8"]}], ")"}], " ", "\[Mu]"}]], 
    RowBox[{"fx", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox["q", "x"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             RowBox[{"q", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "x"], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", "\[Pi]", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"HeavisideTheta", "[", "x", "]"}]}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["x", "2"]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Lambda]", "4"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   FractionBox[
    RowBox[{"2", " ", "fx", " ", "x", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       SuperscriptBox["\[Lambda]", "4"], "+", 
       SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.564241958805388*^9, {3.564242231634823*^9, 3.56424223406085*^9}, {
   3.564242301087647*^9, 3.5642423115590677`*^9}, 3.607706347125884*^9, 
   3.6077787716040983`*^9}]
}, Open  ]],

Cell["If the half space is isotropic, this reduces to:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239310651305*^9}, {
  3.564239402573295*^9, 3.5642394058458433`*^9}, {3.564239532538445*^9, 
  3.564239551670762*^9}, {3.564239650758563*^9, 3.5642396514849653`*^9}, {
  3.564239824350613*^9, 3.564239836364133*^9}, {3.56424048573315*^9, 
  3.564240489141102*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Alpha]hscontinuous", "[", 
           RowBox[{"x", ",", "q"}], "]"}], ",", 
          RowBox[{"\[Kappa]hs", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}], "}"}], "/.", "coefficients"}], "/.", 
       RowBox[{"fq", "\[Rule]", " ", "0"}]}], ",", 
      RowBox[{"d", "\[Rule]", " ", "0"}]}], "]"}], "]"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5642398726876*^9, 3.56423987567015*^9}, {
  3.564241963165584*^9, 3.564241965774178*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"fx", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["x", "2"]}], "]"}]}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{"fx", " ", "x"}], 
    RowBox[{
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["q", "2"], " ", "\[Mu]"}], "+", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["x", "2"], " ", "\[Mu]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.564239876306697*^9, 3.564241966345149*^9, 
  3.6077063479275913`*^9, 3.607778772270204*^9}]
}, Open  ]],

Cell["A vertical force dipole in a pre-stressed full space:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239310651305*^9}, {
  3.564239402573295*^9, 3.5642394058458433`*^9}, {3.5642396212151957`*^9, 
  3.5642396270459003`*^9}, {3.564239944807846*^9, 3.5642399630694723`*^9}, {
  3.564240493212981*^9, 3.56424049407717*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]fs", "[", 
         RowBox[{"x", ",", 
          RowBox[{"q", "+", "a"}]}], "]"}], "-", 
        RowBox[{"\[Alpha]fs", "[", 
         RowBox[{"x", ",", 
          RowBox[{"q", "-", "a"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Kappa]fs", "[", 
         RowBox[{"x", ",", 
          RowBox[{"q", "+", "a"}]}], "]"}], "-", 
        RowBox[{"\[Kappa]fs", "[", 
         RowBox[{"x", ",", 
          RowBox[{"q", "-", "a"}]}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.564239973790621*^9, 3.564239987896371*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "fq", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Lambda]", "2"]}], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["x", "q"], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox["x", 
          RowBox[{"q", " ", 
           SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", "\[Mu]"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "fq", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["x", "2"]}], ")"}]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Mu]"}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.564239974904045*^9, 3.564239988465704*^9}, 
   3.607706348039259*^9, 3.6077787723779917`*^9}]
}, Open  ]],

Cell["If the space is isotropic, this reduces to:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.564232311903062*^9, 
  3.564232342188023*^9}, {3.564238963771927*^9, 3.564238971441368*^9}, {
  3.564239060888556*^9, 3.564239090925015*^9}, {3.564239148339542*^9, 
  3.564239151059767*^9}, {3.564239294236333*^9, 3.564239310651305*^9}, {
  3.564239402573295*^9, 3.5642394058458433`*^9}, {3.5642396212151957`*^9, 
  3.5642396270459003`*^9}, {3.564239944807846*^9, 3.5642399630694723`*^9}, {
  3.564239996134614*^9, 3.564240012322164*^9}, {3.564240496476955*^9, 
  3.564240499780417*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Alpha]fs", "[", 
           RowBox[{"x", ",", 
            RowBox[{"q", "+", "a"}]}], "]"}], "-", 
          RowBox[{"\[Alpha]fs", "[", 
           RowBox[{"x", ",", 
            RowBox[{"q", "-", "a"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]fs", "[", 
           RowBox[{"x", ",", 
            RowBox[{"q", "+", "a"}]}], "]"}], "-", 
          RowBox[{"\[Kappa]fs", "[", 
           RowBox[{"x", ",", 
            RowBox[{"q", "-", "a"}]}], "]"}]}]}], "}"}], "/.", 
       RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.564240018004381*^9, 3.5642400207823133`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "fq", " ", "q", " ", "x"}], 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "2"], " ", "\[Mu]"}], "+", 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox["x", "2"], " ", "\[Mu]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "fq", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["x", "2"]}], ")"}]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Mu]"}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.564240021221759*^9, 3.607706348162099*^9, 
  3.607778772504578*^9}]
}, Open  ]],

Cell["\<\
A vertical quadrupole in an pre-strained full space is calculated as:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
   3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
   3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
   3.5473917878550797`*^9}, {3.5473918269433155`*^9, 
   3.5473918320306063`*^9}, {3.5632001121668262`*^9, 
   3.5632001204062977`*^9}, {3.564232311903062*^9, 3.564232342188023*^9}, {
   3.564238963771927*^9, 3.564238971441368*^9}, {3.564239060888556*^9, 
   3.564239090925015*^9}, {3.564239148339542*^9, 3.564239151059767*^9}, {
   3.564239294236333*^9, 3.564239310651305*^9}, {3.564239402573295*^9, 
   3.5642394058458433`*^9}, {3.5642396212151957`*^9, 
   3.5642396270459003`*^9}, {3.564239944807846*^9, 3.5642399630694723`*^9}, {
   3.564239996134614*^9, 3.564240012322164*^9}, {3.564240069727257*^9, 
   3.56424008454737*^9}, 3.564240507140994*^9, {3.564240939460044*^9, 
   3.5642409417055397`*^9}, 3.564244990047887*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]fs", "[", 
          RowBox[{"x", ",", 
           RowBox[{"q", "+", "a"}]}], "]"}], "+", 
         RowBox[{"\[Alpha]fs", "[", 
          RowBox[{"x", ",", 
           RowBox[{"q", "-", "a"}]}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[Alpha]fs", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Kappa]fs", "[", 
          RowBox[{"x", ",", 
           RowBox[{"q", "+", "a"}]}], "]"}], "+", 
         RowBox[{"\[Kappa]fs", "[", 
          RowBox[{"x", ",", 
           RowBox[{"q", "-", "a"}]}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[Kappa]fs", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}]}]}], " ", "}"}], "/.", 
      RowBox[{"fx", "\[Rule]", " ", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.564240093121332*^9, 3.5642401185585613`*^9}, {
  3.564240177319764*^9, 3.564240181350966*^9}, {3.564240943846932*^9, 
  3.5642409473570623`*^9}, {3.5642410006115017`*^9, 3.5642410031770277`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "fq", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["x", "3"]}], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", "x", " ", 
        SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "fq", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "3"], " ", "\[Mu]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.564240118981265*^9, 3.5642401818921337`*^9, 
  3.5642409479546013`*^9, 3.564241003613961*^9, 3.607706349166366*^9, 
  3.607778774286149*^9}]
}, Open  ]],

Cell["\<\
and a horizonatal quadrupole is calculated in an exactly analgous manner:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
   3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
   3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
   3.5473917878550797`*^9}, {3.5473918269433155`*^9, 
   3.5473918320306063`*^9}, {3.5632001121668262`*^9, 
   3.5632001204062977`*^9}, {3.564232311903062*^9, 3.564232342188023*^9}, {
   3.564238963771927*^9, 3.564238971441368*^9}, {3.564239060888556*^9, 
   3.564239090925015*^9}, {3.564239148339542*^9, 3.564239151059767*^9}, {
   3.564239294236333*^9, 3.564239310651305*^9}, {3.564239402573295*^9, 
   3.5642394058458433`*^9}, {3.5642396212151957`*^9, 
   3.5642396270459003`*^9}, {3.564239944807846*^9, 3.5642399630694723`*^9}, {
   3.564239996134614*^9, 3.564240012322164*^9}, {3.564240069727257*^9, 
   3.56424008454737*^9}, {3.5642401381018553`*^9, 3.564240151050312*^9}, {
   3.564244947981121*^9, 3.564244948618413*^9}, 3.564244986140562*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]fs", "[", 
          RowBox[{
           RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "+", 
         RowBox[{"\[Alpha]fs", "[", 
          RowBox[{
           RowBox[{"x", "-", "a"}], ",", "q"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[Alpha]fs", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Kappa]fs", "[", 
          RowBox[{
           RowBox[{"x", "+", "a"}], ",", "q"}], "]"}], "+", 
         RowBox[{"\[Kappa]fs", "[", 
          RowBox[{
           RowBox[{"x", "-", "a"}], ",", "q"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"\[Kappa]fs", "[", 
           RowBox[{"x", ",", "q"}], "]"}]}]}]}], " ", "}"}], "/.", 
      RowBox[{"fq", "\[Rule]", " ", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.564240155944124*^9, 3.564240174639586*^9}, {
  3.564240951190734*^9, 3.564240972301621*^9}, {3.564241253396758*^9, 
  3.564241253539403*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "fx", " ", "q", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x"}], "+", 
       RowBox[{"q", " ", "\[Lambda]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"q", " ", "\[Lambda]"}]}], ")"}]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "fx", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox["x", "2"]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "3"], " ", "\[Mu]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5642401843754797`*^9, {3.564240954182117*^9, 3.564240972765772*^9}, {
   3.564241245651992*^9, 3.564241254043991*^9}, 3.607706350340872*^9, 
   3.607778775759891*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{945, 745},
WindowMargins->{{Automatic, 158}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Title"]], 
   Cell[
    StyleData["Code"]], 
   Cell[
    StyleData["Text"]], 
   Cell[
    StyleData["Item"]], 
   Cell[
    StyleData["Code"]]}, Visible -> False, FrontEndVersion -> 
  "9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 232, 4, 148, "Title"],
Cell[802, 28, 645, 10, 49, "Text"],
Cell[CellGroupData[{
Cell[1472, 42, 225, 3, 39, "Subsubtitle"],
Cell[1700, 47, 443, 7, 49, "Text"],
Cell[2146, 56, 26130, 449, 151, "Text",
 CellGroupingRules->{FrontEnd`Private`GroupTogetherGrouping, 999.}],
Cell[28279, 507, 232, 4, 30, "Text"],
Cell[28514, 513, 428, 11, 48, "Input"],
Cell[28945, 526, 192, 2, 30, "Text"],
Cell[29140, 530, 201, 5, 28, "Input"],
Cell[29344, 537, 308, 6, 49, "Text"],
Cell[29655, 545, 2074, 62, 59, "Input"],
Cell[CellGroupData[{
Cell[31754, 611, 191, 4, 46, "Input"],
Cell[31948, 617, 3110, 100, 79, "Output"]
}, Open  ]],
Cell[35073, 720, 134, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[35232, 725, 247, 5, 28, "Input"],
Cell[35482, 732, 783, 23, 53, "Output"]
}, Open  ]],
Cell[36280, 758, 167, 3, 30, "Text"],
Cell[36450, 763, 431, 14, 49, "Input"],
Cell[36884, 779, 105, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[37014, 784, 126, 3, 28, "Input"],
Cell[37143, 789, 330, 5, 28, "Output"]
}, Open  ]],
Cell[37488, 797, 175, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[37688, 803, 125, 2, 28, "Input"],
Cell[37816, 807, 3093, 99, 90, "Output"]
}, Open  ]],
Cell[40924, 909, 206, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[41155, 917, 222, 4, 28, "Input"],
Cell[41380, 923, 2686, 85, 55, "Output"]
}, Open  ]],
Cell[44081, 1011, 1676, 42, 76, "Text"],
Cell[45760, 1055, 413, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[46198, 1070, 200, 4, 28, "Input"],
Cell[46401, 1076, 2532, 83, 55, "Output"]
}, Open  ]],
Cell[48948, 1162, 474, 9, 49, "Text"],
Cell[49425, 1173, 396, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[49846, 1189, 127, 2, 28, "Input"],
Cell[49976, 1193, 5166, 162, 83, "Output"]
}, Open  ]],
Cell[55157, 1358, 194, 4, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55388, 1367, 114, 1, 51, "Subtitle"],
Cell[55505, 1370, 330, 9, 28, "Input"],
Cell[55838, 1381, 406, 11, 28, "Input"],
Cell[56247, 1394, 928, 14, 87, "Text"],
Cell[57178, 1410, 549, 9, 68, "Text"],
Cell[57730, 1421, 1435, 38, 52, "Input"],
Cell[CellGroupData[{
Cell[59190, 1463, 448, 9, 28, "Input"],
Cell[59641, 1474, 2113, 66, 35, "Output"]
}, Open  ]],
Cell[61769, 1543, 264, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[62058, 1552, 597, 16, 35, "Input"],
Cell[62658, 1570, 1095, 34, 35, "Output"]
}, Open  ]],
Cell[63768, 1607, 282, 5, 30, "Text"],
Cell[64053, 1614, 150, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[64228, 1620, 559, 15, 28, "Input"],
Cell[64790, 1637, 1658, 48, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66497, 1691, 167, 2, 51, "Subtitle"],
Cell[66667, 1695, 273, 5, 30, "Text"],
Cell[66943, 1702, 1021, 30, 101, "Input"],
Cell[67967, 1734, 218, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[68210, 1742, 395, 10, 28, "Input"],
Cell[68608, 1754, 312, 6, 28, "Output"]
}, Open  ]],
Cell[68935, 1763, 525, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[69485, 1775, 2176, 56, 105, "Input"],
Cell[71664, 1833, 394, 8, 28, "Output"]
}, Open  ]],
Cell[72073, 1844, 488, 8, 30, "Text"],
Cell[72564, 1854, 426, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[73015, 1865, 1357, 33, 68, "Input"],
Cell[74375, 1900, 472, 9, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74896, 1915, 226, 3, 51, "Subtitle"],
Cell[75125, 1920, 192, 2, 30, "Text"],
Cell[75320, 1924, 298, 9, 47, "Input"],
Cell[75621, 1935, 728, 11, 87, "Text"],
Cell[76352, 1948, 483, 14, 28, "Input"],
Cell[76838, 1964, 394, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[77257, 1975, 559, 13, 28, "Input"],
Cell[77819, 1990, 2342, 73, 35, "Output"]
}, Open  ]],
Cell[80176, 2066, 168, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[80369, 2073, 644, 16, 35, "Input"],
Cell[81016, 2091, 1405, 42, 52, "Output"]
}, Open  ]],
Cell[82436, 2136, 325, 6, 30, "Text"],
Cell[82764, 2144, 84, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[82873, 2149, 634, 17, 28, "Input"],
Cell[83510, 2168, 1291, 39, 51, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84850, 2213, 236, 3, 51, "Subtitle"],
Cell[85089, 2218, 219, 5, 30, "Text"],
Cell[85311, 2225, 3158, 103, 313, "Input"],
Cell[88472, 2330, 133, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[88630, 2335, 1108, 30, 46, "Input"],
Cell[89741, 2367, 503, 13, 28, "Output"]
}, Open  ]],
Cell[90259, 2383, 425, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[90709, 2394, 303, 8, 28, "Input"],
Cell[91015, 2404, 591, 18, 59, "Output"]
}, Open  ]],
Cell[91621, 2425, 675, 13, 56, "Text"],
Cell[92299, 2440, 1615, 40, 55, "Input"],
Cell[93917, 2482, 1545, 39, 55, "Input"],
Cell[95465, 2523, 520, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[96010, 2535, 1673, 41, 134, "Input"],
Cell[97686, 2578, 462, 9, 28, "Output"]
}, Open  ]],
Cell[98163, 2590, 583, 10, 49, "Text"],
Cell[CellGroupData[{
Cell[98771, 2604, 440, 12, 28, "Input"],
Cell[99214, 2618, 2320, 69, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101571, 2692, 442, 12, 28, "Input"],
Cell[102016, 2706, 658, 18, 51, "Output"]
}, Open  ]],
Cell[102689, 2727, 581, 10, 68, "Text"],
Cell[CellGroupData[{
Cell[103295, 2741, 377, 10, 28, "Input"],
Cell[103675, 2753, 910, 27, 55, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[104634, 2786, 132, 1, 51, "Subtitle"],
Cell[104769, 2789, 572, 10, 87, "Text"],
Cell[CellGroupData[{
Cell[105366, 2803, 709, 20, 28, "Input"],
Cell[106078, 2825, 507, 13, 45, "Output"]
}, Open  ]],
Cell[106600, 2841, 124, 4, 49, "Input"],
Cell[106727, 2847, 213, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[106965, 2853, 918, 24, 46, "Input"],
Cell[107886, 2879, 1363, 44, 52, "Output"]
}, Open  ]],
Cell[109264, 2926, 130, 1, 30, "Text"],
Cell[109397, 2929, 1703, 50, 46, "Input"],
Cell[111103, 2981, 1600, 49, 46, "Input"],
Cell[112706, 3032, 373, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[113104, 3043, 485, 10, 28, "Input"],
Cell[113592, 3055, 9033, 242, 189, "Output"]
}, Open  ]],
Cell[122640, 3300, 607, 10, 68, "Text"],
Cell[CellGroupData[{
Cell[123272, 3314, 1012, 25, 80, "Input"],
Cell[124287, 3341, 6839, 194, 215, "Output"]
}, Open  ]],
Cell[131141, 3538, 464, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[131630, 3549, 495, 11, 28, "Input"],
Cell[132128, 3562, 366, 5, 28, "Output"]
}, Open  ]],
Cell[132509, 3570, 976, 15, 87, "Text"],
Cell[CellGroupData[{
Cell[133510, 3589, 1213, 34, 63, "Input"],
Cell[134726, 3625, 609, 17, 57, "Output"]
}, Open  ]],
Cell[135350, 3645, 638, 10, 49, "Text"],
Cell[135991, 3657, 926, 26, 59, "Input"],
Cell[136920, 3685, 178, 4, 30, "Text"],
Cell[137101, 3691, 1109, 31, 59, "Input"],
Cell[CellGroupData[{
Cell[138235, 3726, 1227, 34, 63, "Input"],
Cell[139465, 3762, 119, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139633, 3770, 183, 2, 51, "Subtitle"],
Cell[139819, 3774, 697, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[140541, 3788, 833, 23, 46, "Input"],
Cell[141377, 3813, 2653, 81, 111, "Output"]
}, Open  ]],
Cell[144045, 3897, 570, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[144640, 3908, 739, 21, 46, "Input"],
Cell[145382, 3931, 2423, 74, 79, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147854, 4011, 243, 5, 51, "Subtitle"],
Cell[148100, 4018, 1049, 16, 49, "Text"],
Cell[CellGroupData[{
Cell[149174, 4038, 882, 25, 28, "Input"],
Cell[150059, 4065, 1233, 38, 67, "Output"]
}, Open  ]],
Cell[151307, 4106, 816, 11, 30, "Text"],
Cell[CellGroupData[{
Cell[152148, 4121, 1001, 28, 46, "Input"],
Cell[153152, 4151, 820, 24, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154009, 4180, 471, 12, 28, "Input"],
Cell[154483, 4194, 351, 10, 54, "Output"]
}, Open  ]],
Cell[154849, 4207, 1235, 19, 106, "Text"],
Cell[CellGroupData[{
Cell[156109, 4230, 1223, 32, 97, "Input"],
Cell[157335, 4264, 4395, 128, 114, "Output"]
}, Open  ]],
Cell[161745, 4395, 943, 14, 30, "Text"],
Cell[CellGroupData[{
Cell[162713, 4413, 591, 15, 28, "Input"],
Cell[163307, 4430, 2325, 66, 117, "Output"]
}, Open  ]],
Cell[165647, 4499, 973, 13, 30, "Text"],
Cell[CellGroupData[{
Cell[166645, 4516, 607, 16, 28, "Input"],
Cell[167255, 4534, 623, 19, 55, "Output"]
}, Open  ]],
Cell[167893, 4556, 994, 15, 30, "Text"],
Cell[CellGroupData[{
Cell[168912, 4575, 737, 17, 28, "Input"],
Cell[169652, 4594, 3116, 90, 148, "Output"]
}, Open  ]],
Cell[172783, 4687, 970, 13, 30, "Text"],
Cell[CellGroupData[{
Cell[173778, 4704, 705, 18, 46, "Input"],
Cell[174486, 4724, 683, 20, 56, "Output"]
}, Open  ]],
Cell[175184, 4747, 930, 12, 30, "Text"],
Cell[CellGroupData[{
Cell[176139, 4763, 832, 24, 28, "Input"],
Cell[176974, 4789, 1307, 41, 68, "Output"]
}, Open  ]],
Cell[178296, 4833, 970, 13, 30, "Text"],
Cell[CellGroupData[{
Cell[179291, 4850, 977, 27, 46, "Input"],
Cell[180271, 4879, 833, 26, 59, "Output"]
}, Open  ]],
Cell[181119, 4908, 1115, 17, 30, "Text"],
Cell[CellGroupData[{
Cell[182259, 4929, 1277, 34, 63, "Input"],
Cell[183539, 4965, 1475, 46, 59, "Output"]
}, Open  ]],
Cell[185029, 5014, 1143, 17, 30, "Text"],
Cell[CellGroupData[{
Cell[186197, 5035, 1223, 34, 63, "Input"],
Cell[187423, 5071, 1514, 47, 59, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Axisymmetric_Volume_Conserving_Greens_Functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    220894,       6051]
NotebookOptionsPosition[    210780,       5735]
NotebookOutlinePosition[    211136,       5751]
CellTagsIndexPosition[    211093,       5748]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Axisymmetric Exactly Area Preserving Elastic Green's Functions\
\>", "Title",
 CellChangeTimes->{{3.547309900744421*^9, 3.5473099559767838`*^9}, {
   3.547310399151149*^9, 3.5473104026783485`*^9}, 3.563197835403338*^9, {
   3.563266963581352*^9, 3.563266967274651*^9}}],

Cell["\<\
This notebook accompanies the letter \[OpenCurlyDoubleQuote]Linear elasticity \
of incompressible solids\[CloseCurlyDoubleQuote] by Biggins Wei and \
Mahadevan, and the manuscript \[OpenCurlyDoubleQuote]2D and Axisymmetric \
Incompressible Elastic Green\[CloseCurlyQuote]s Functions\
\[CloseCurlyDoubleQuote] by the same authors.\
\>", "Text",
 CellChangeTimes->{{3.5473107730679455`*^9, 3.547310773367946*^9}, {
   3.5473108849288397`*^9, 3.547310959778723*^9}, 3.547311070458765*^9, {
   3.5473113195265017`*^9, 3.547311509444002*^9}, {3.607778797827983*^9, 
   3.607778871573311*^9}, {3.607779727796712*^9, 3.6077797288740263`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Formulation of fully nonlinear isochoric elasticity", \
"Subtitle"]], "Subsubtitle",
 CellChangeTimes->{{3.547310831941518*^9, 3.5473108818088346`*^9}, {
  3.547313452068298*^9, 3.547313476114441*^9}}],

Cell["\<\
We consider an isotropic elastic body characterized by coordinates (\[Rho],\
\[Theta],q) in a referene state and (r,\[Phi],z) in the target state. It is \
subject to an axisymetric deformation in which the point (\[Rho],\[Theta],q) \
is mapped to the point (r,\[Phi],z)=(r(\[Rho],q),\[Theta] z(\[Rho],q)).\
\>", "Text",
 CellChangeTimes->{{3.5473107730679455`*^9, 3.547310773367946*^9}, {
   3.5473108849288397`*^9, 3.547310959778723*^9}, 3.547311070458765*^9, {
   3.5473113195265017`*^9, 3.547311509444002*^9}, {3.563266988257288*^9, 
   3.563267051247795*^9}, {3.569424629139976*^9, 3.5694246583043203`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  GraphicsBox[
   {Thickness[0.004166666666666667], 
    {Thickness[0.002], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{36.71909999999999, 67.80119999999998}, {
      36.71909999999999, 112.37099999999998`}}},
      CurveClosed->{0}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{36.71909999999999,
       107.57100000000001`}, {38.64099999999999, 105.653}, {36.71909999999999,
       112.37099999999998`}, {34.801199999999994`, 105.653}}}], 
     JoinedCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{36.71909999999999,
       107.57}, {38.64099999999999, 105.65199999999999`}, {36.71909999999999, 
      112.37099999999998`}, {34.801199999999994`, 105.65199999999999`}}},
      CurveClosed->{1}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{33.632799999999996`, 
      72.82809999999999}, {77.63279999999999, 62.54339999999999}}},
      CurveClosed->{0}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{72.9609, 
      63.6328}, {70.65199999999999, 62.203099999999985`}, {77.63279999999999, 
      62.542999999999985`}, {71.527, 65.9422}}}], 
     JoinedCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{72.9613, 
      63.63239999999999}, {70.65269999999998, 62.203099999999985`}, {
      77.63279999999999, 62.543800000000005`}, {71.5277, 65.94179999999999}}},
      
      CurveClosed->{1}]}, 
    {Thickness[0.0016666666666666668`], 
     FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
        3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
       0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQ/Yv/5fb10l4OzLM4pOf983X4tvNW19+/ng7iHgF/
JCb7Okje+bNG/oGnA6f0vDhNbV8HdwavsIjdng4Js6tOhZ/3cWhSO9S2vN/T
QfbkU/sl9T4ONgXnOi6JIfhecxvUDtl5OlTOv3Cj5aCPgzH3rYuqiZ4O+/nm
GC8SgdpX6+nwQQxoYYWvw9bIrztvMXk5eFU36/u4+Tu8LmhP0Jf3crC+o3jj
9Ep/B43qOJYFNl4Oj15O3cTz0d8ht6JqqU60l4PCpfx4dr4Ah56/qd+fVHo5
+K+fktqhHOCwNm3Dnn0LvRxuSdckGpkGOFzaDLTgkpfDIXG1YFbnAIcLHZfu
PWD2dph23Vz2XUCAw423x6b2Wno7NGx3aHoUHuDw5pGZ1IFiBN888cW/6/sQ
/FpxYAB993boLXJOc/QOcNjLKiRiL+fjsPyFh95/wwCH69VABS4+DuuUtp27
JBHg8ARoXHSEj0PZ7sLU5B/+cD4wNLaY70Dw9W59C9ha4O9w4CUwANx9HM42
lZV4Kvk7lPvLiWWp+jiU6yrKfznj58BpOzt0PrOPw594YISU+znYai57KnXR
2+HcF1W9W2Z+DsIi9sfu9Ho7vHt9wFKZy8/hcNvy8FNe3g4vsrS/Tb/r68C6
IKXVlMHbIXVVQkjQcV+HW/Fl/nLrvOB8nxPstrNzEXwmZr2tp4Hh7/Lr7esD
N30d0NMPADd/B/g=
       "], CompressedData["
1:eJxTTMoPSmViYGCQAmIQrecs8/qRnpfDZp7CNd3Wfg6hJSrT/3t4OSwLzDuh
w+Hn8EO7y6WvyMtB/ktOWO07XwfxLN/PfasRfP81aRv2XEPwNQ61LQ9n8naY
obJHy5bBz2HB6rU34vW8HTpaoy7vUfZzkJx6hTMjytshCGh8hrufA6NXWERz
k7eDwlqXzUc7/BwiTxkd2bjM2+GT4/m0q8/9HLou3XvAfdrb4ei1SKmnbv4O
i66ZvLe46+2wOiEkSH0Bgr/k/j6+OZ8R/K0xyvnL+AMcWg//CBO87O2gkr9M
v1AxwMFrboPaoX3eDnLLX3jo6Qc4vPp3fdm8Vd4OrIsnWTHaBji01VzYHNnr
7fBzQfrmV84BDvJiQA+nIfjvePcZzHRC8ONuSvitkfN2iNm4/808mwCH3Iqq
pTq/vRwULuXHs+sFONSK3/mz5rqXw9NP8pfy5QMcfp84IPJjq5eDkGVWkdxv
f4cXPRpvead5OUjPi9M8PcHfAT0+AHxOvBo=
       "]}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
       0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
       0}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQ3RZ1ec/jJw4OF66GvdG3j3CA8Z3tXtxcYxfmsD2p
/qZtpiMGf/V5oAbhMIdNAdmzymvsMfgw9cHqCzo3BDpg8O2B3F8M4Q58Wi0v
lI0dHI5c1k6VfBbmoCT/JSeM18FBzFXJ3fdSmIMM7wPdCQfsHcxs9gZNOxrm
sPJ12eNTaUDzv+83+7ojzOFByQ7nDd/tHE6FHFyxZFOYw6EVS/wcihF8zovu
bMsW2ML5d683Frt9sXFYn8OjHnY8zMEWaKxino1DxZxFyjs/hDkEbjokFfLC
2sHxjIWCjFS4w+01v2Jyl1o7sMfP8BENQPDB5k1C8Be0NenIXQ13KNf6nKkB
1N9U7DblG1eEwwbVJ83zcm0ciqSBHjGJcHipcHWuyGcbB792a5bq2AiH9wuz
Hs6fbwtxR1EE3P0wPsx/MD7M/xvu7X7wLDsCHj7TFftKC+Mj4OGXpXHikWBw
BCJ8e5gPJTpEwMN/qZ+DcKI6gp/hkpn/ITMCHr/ofPT0AeMDAPTNBdI=
       
       "], CompressedData["
1:eJxTTMoPSmViYGCQAmIQHay+oHNDoIPDUj8H4cTl4Q4wvsW6HB71W+EOZwSO
79ph6+DgwbbswHuGCIe9j0VkT4o6OFwLe6O/WzrCQag2JYHrjr1DYPas8jlm
EQ7aVpNO12fYO/SVFkrzukQ4HPu3qfrTBTsE3/W23CozBP/IZe1UyUO2DtMy
tklomkY4HFqxxM+h2BbiHvEIh5LePTP3qdg6bDE5xTvzJ9A99R77a//aOGQ/
nG8fdRbBPxVycMWSSQg+c8CmQ1IR4XD9h6VCOC5qh8PN5966rPI4bzjc/hD/
n6/2vg+Du69iziLlnQ/C4O6H8WH+g/Fh/j/5SPC98LswePhk5X9oPcmBCD/u
P+dk6pUR4cshUbAy1gvBTzwMdEgtgg+LDwBiNLVB
       "]}]}, 
    {Thickness[0.0016666666666666668`], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{36.0781, 72.3594}, {82.93399999999998, 
      80.3594}}},
      CurveClosed->{0}]}, 
    {Thickness[0.001], 
     FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 
       3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7RXwR6K43s+hRGX6/wlhwQ6r3i2ZMU3YH86/bVsZ
sSLW30Fv6+klxcoI/qJrJu8t9gbB+XMb1A611Qc5CMwxXrTF3t8hOWrdRHPr
IIfqiBWmZ5n9HT4mn4n1/hDo8FRE9uTT434OuYZBTKVLAx2Oe3BeKW32c4hn
WZDSmhvooPglJ6zWzM/h2J2tLTUegQ5V8y/caHnpC7U/0OFIyqqEkFm+DkkL
gQ4QCHRgcPn19rUHgp9yjPGhARuC/4DV3P71eR+HB0G7fazkAx3KmWZxSC/z
cbgLNP6CdaAD7/8/F71qfBxuSvitSYsIdIioXbctKd3HYbttiO6fagQfHB7L
EPwJPD6N9w8GOlxMu/o8q9jHoc10hcCi54EOhyyVvaq7fRzC5q9ee0M8yGEL
T+Ga7sU+DsJnxZRVPYIcXB3F+iuO+zikb9iz72VFkEPpdaFPjt99HII8gSG4
Ksih7us9VnN1XwebR7VOybeDHN4eABqY7OsADK27eSzBEPNX+zpMXtkU6Kka
7DB9E9CCz74OVwImHFV2C4aEjxUiPtHjFwCDSdrh
       "], {{61.38170000000001, 
       73.1006}, {61.660366666666675`, 73.97926666666667}, {61.79970000000001,
        74.83393333333333}, {61.79970000000001, 75.66460000000001}, {
       61.79970000000001, 76.61526666666667}, {61.53170000000001, 77.0906}, {
       60.995700000000014`, 77.0906}, {60.526366666666675`, 77.0906}, {
       60.065033333333346`, 76.7346}, {59.61170000000001, 76.0226}, {
       59.15836666666668, 75.31193333333333}, {58.742366666666676`, 
       74.33793333333334}, {58.36370000000001, 73.1006}, {61.38170000000001, 
       73.1006}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7RXwR6JY3tehUe1Q23L9IAdV5uAH5e98HKz+yZ13
fBToMDnmn/Ovqz4OGiZmiS+WIfjeJ9htZ9ci+E/ef5RZkhToINFfMf/CAx8H
w5laElN9Ah0Uv+SE1X7zcTA+slEvzzrQgfmhwb5QHl8H0/cWru5agQ4Tgcpv
6Pg6bGupubBZMdDh5K4dvWwRCP5O6XCztmoEv0TOeurPOb4O6Rv27HupEejw
61DKqoQ9vg4g54SaBzpEvo8t+Hzb10FcWTXgumugg/ZpgeO7GPwc0jOnSBsl
BzrkhdWu26bl57DrVtff1P5Ah00PX07dFOLn8Iv/5fb1u6Hm1fg52Ggueyr1
MdDB7dfb1wcW+sHDBz28ANsTk14=
       "]}]}, 
    {Thickness[0.001], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{1, 4, 3}}}, {{{62.30119999999999, 66.21910000000001}, {
      69.3711, 70.26209999999999}, {67.73399999999998, 78.16019999999999}, {
      67.73399999999998, 78.16019999999999}}},
      CurveClosed->{0}]}, 
    {Thickness[0.0034066765202258203`], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
      74.75035094400002, 67.24611263999999}, {74.75035094400002, 
      60.019101983999995`}, {58.109803776000014`, 54.164417184}, {
      37.578111360000015`, 54.164417184}, {17.046516768000004`, 
      54.164417184}, {0.40585905888000007`, 60.019101983999995`}, {
      0.40585905888000007`, 67.24611263999999}, {0.40585905888000007`, 
      74.473429824}, {17.046516768000004`, 80.328114624}, {
      37.578111360000015`, 80.328114624}, {58.109803776000014`, 
      80.328114624}, {74.75035094400002, 74.473429824}, {74.75035094400002, 
      67.24611263999999}}},
      CurveClosed->{1}]}, 
    {Thickness[0.0034066765202258203`], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
      74.73440563200002, 21.336290143999996`}, {74.73440563200002, 
      14.109381663999999`}, {58.093369344, 8.2542983776}, {37.56285081600001, 
      8.2542983776}, {17.031256224, 8.2542983776}, {0.38671881504, 
      14.109381663999999`}, {0.38671881504, 21.336290143999996`}, {
      0.38671881504, 28.562074687999992`}, {17.031256224, 34.418394304}, {
      37.56285081600001, 34.418394304}, {58.093369344, 34.418394304}, {
      74.73440563200002, 28.562074687999992`}, {74.73440563200002, 
      21.336290143999996`}}},
      CurveClosed->{1}]}, 
    {Thickness[0.0033333333333333335`], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{0.4058589999999999, 67.3984}, {
      0.4058589999999999, 19.719099999999997`}}},
      CurveClosed->{0}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{74.74999999999999, 66.18709999999999}, {
      74.74999999999999, 21.7422}}},
      CurveClosed->{0}]}, 
    {FaceForm[{RGBColor[1., 1., 1.], Opacity[1.]}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{0.792969, 
      20.933999999999997`}, {74.128869, 20.933999999999997`}, {74.128869, 
      41.9461}, {0.792969, 41.9461}}}]}, 
    {Thickness[0.002], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{192.78499999999997`, 
      73.75819999999999}, {192.78499999999997`, 118.33199999999998`}}},
      CurveClosed->{0}]}, 
    {Thickness[0.002], JoinForm[{"Miter", 4.}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      192.78499999999997`, 113.531}, {194.70299999999997`, 111.61}, {
      192.78499999999997`, 118.33199999999998`}, {190.86299999999997`, 
      111.61}}}], 
     JoinedCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      192.78499999999997`, 113.531}, {194.70299999999997`, 
      111.60899999999998`}, {192.78499999999997`, 118.33199999999998`}, {
      190.86299999999997`, 111.60899999999998`}}},
      CurveClosed->{1}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{189.69899999999998`, 
      78.78949999999999}, {233.69899999999998`, 68.50429999999999}}},
      CurveClosed->{0}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      229.02300000000002`, 69.59409999999998}, {226.71899999999997`, 
      68.1641}, {233.69899999999998`, 68.50389999999999}, {
      227.59000000000003`, 71.90309999999998}}}], 
     JoinedCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{229.024, 
      69.59379999999999}, {226.71899999999997`, 68.16449999999999}, {
      233.69999999999996`, 68.50389999999999}, {227.591, 71.90309999999998}}},
      
      CurveClosed->{1}]}, 
    {Thickness[0.0016666666666666668`], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
      1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
      0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
      1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI1IGYCYpYwPt1NdzMdCqV5H+iKBDnA+Jn5H1pPrgh0
APLmvj+OyVd90jzv7L5Ah+Qm9s8uRzMdjm3vumF1Hiq/P9PB6xWLieCtQIed
12M8Zu3KdDgnU9///EmgQ6djwtMLmzIdBM1s9ga9CnSoz9pTMnkFgg/kSbBM
Q/ANpv1JOtme6SD30W7hxruBDjfPfQ9+XJvpYJHukpl/JNCh8qWaIUdJpkPg
XU9D3dWBDifK9s2Xys90EN9+keFeG4Lf/uX29cZwBB/k/FWTAxxM43Z58szC
5H9ji5/hkxngsO3z3ysVmph8mPo/Kz9e8vXC5MPcD7ZPHZNvNel0vYdwENw9
6Pwfhs/WqZ4IdChoMaqKLst0eOkds+Xt00AHu8PrGHbWZzrUe+yvlf0T6GAM
At2ZDrvV+bm3cgU5yLW+DtwBDL/Hp44VJEkGOVx7NePBwSWZDuVzFinvVAhy
iEqxvu+/FcHn3c30JG43gl9h4H9l/8FMh4KVsWpz5YMcZh9R2FB0ItMh4fBl
7VTZIIetVmoVBuczHYCxweksHeTQfODUQtdrmQ7vhKVmG0gg0g8sPQEAdUEV
3A==
      "]], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
      0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
      0}, {0, 1, 0}, {0, 1, 0}}}, {{{183.60750000000002`, 96.9598}, {
      183.60750000000002`, 97.4978}, {187.7755, 102.9478}, {184.5015, 
      102.9478}, {184.5015, 101.7978}, {183.8375, 101.7978}, {183.8375, 
      103.61580000000001`}, {189.2755, 103.61580000000001`}, {189.2755, 
      103.0798}, {185.1095, 97.62180000000001}, {188.7015, 
      97.62180000000001}, {188.7015, 98.8278}, {189.3715, 98.8278}, {189.3715,
       96.9598}, {183.60750000000002`, 96.9598}}}]}, 
    {Thickness[0.0016666666666666668`], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{192.141, 78.32030000000002}, {
      238.99599999999998`, 86.3203}}},
      CurveClosed->{0}]}, 
    {Thickness[0.001], 
     FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1,
        0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
       3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
       0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQHdN/6KtGQLbDpXsPuCe3BjvA+MJt7+pz3YIdOD67
/JV2zXb4bVVwroMv2CF+lycPk362Q/ff1O9P7gY5cKZ+2bZGMtthvRe/wYN1
QQ7XX814cJAh22Fpcfb+RVOCHI57m3c6PslyyKmoWqrTH+Rg0emY8PRMlkOJ
yvT/E14FOhhyrJGJ2oHgHzy10HXb+SwHialXODP6ghwCeqfnCe1H8MH2bcxy
yDUMYiqdGeTwJnCHXOvyLAexLN/PfeuDHKT176qwzc2CuP9YkMOmue+XH5ue
5fAzTDA6/SmCf+zO1pYanmBUvk+ww6v7HKlfFmU58Exe2RQIDI+oFOv7/juz
HICuq/u9LdihjPXE3mfnshx6Hx7JYnse7LBnNxA8z3LoBAXg/2AH7Xaxm+eY
s+H8bxrAEFXMdtACeeBKiIM6yMNmCD7Y/xII9bd/1mXt0UDwfVda/P5gmu0w
O3T+6rVfgh1Axn+3z3Y4EK3g+PF+sINourzdYa9sh2SQh08i4m//y4L2hNUI
Pix+AXfg7sE=
       "], {{217.479, 78.3811}, {217.479, 78.6811}, {
       217.40633333333335`, 78.94976666666666}, {217.261, 79.1871}, {
       217.10633333333334`, 79.44043333333333}, {216.90433333333334`, 
       79.6011}, {216.655, 79.6691}, {215.233, 74.58709999999999}, {
       215.88633333333334`, 74.72576666666666}, {216.43366666666668`, 
       75.20243333333333}, {216.875, 76.0171}, {217.27766666666668`, 
       76.7611}, {217.479, 77.5491}, {217.479, 78.3811}}, {{216.025, 
       79.6931}, {215.369, 79.5531}, {214.81966666666668`, 
       79.07509999999999}, {214.377, 78.2591}, {213.97033333333334`, 
       77.51243333333333}, {213.767, 76.7231}, {213.767, 75.8911}, {213.767, 
       75.58709999999999}, {213.83766666666668`, 75.31909999999999}, {213.979,
        75.08709999999999}, {214.12966666666668`, 74.84176666666666}, {
       214.33566666666667`, 74.6831}, {214.597, 74.6111}, {216.025, 
       79.6931}}}]}, 
    {Thickness[0.001], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{1, 4, 3}}}, {{{218.36300000000003`, 
      72.18009999999998}, {225.43399999999997`, 76.22340000000001}, {223.797, 
      84.12110000000001}, {223.797, 84.12110000000001}}},
      CurveClosed->{0}]}, 
    {Thickness[0.0034066765202258203`], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
      229.21434912000007`, 73.20746918399999}, {229.21434912000007`, 
      65.98004982399999}, {212.57057376000003`, 60.12536502399999}, {
      192.04318560000002`, 60.12536502399999}, {171.51188448000005`, 
      60.12536502399999}, {154.86713088, 65.98004982399999}, {154.86713088, 
      73.20746918399999}, {154.86713088, 80.434377664}, {171.51188448000005`, 
      86.28947116799999}, {192.04318560000002`, 86.28947116799999}, {
      212.57057376000003`, 86.28947116799999}, {229.21434912000007`, 
      80.434377664}, {229.21434912000007`, 73.20746918399999}}},
      CurveClosed->{1}]}, 
    {Thickness[0.0034066765202258203`], JoinForm[{"Miter", 4.}], 
     JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
      229.19967552000006`, 14.496117823999999`}, {229.19967552000006`, 
      7.269137820799999}, {212.55492192000006`, 1.4144530207999997`}, {
      192.02362080000003`, 1.4144530207999997`}, {171.49623264000002`, 
      1.4144530207999997`}, {154.85147904000004`, 7.269137820799999}, {
      154.85147904000004`, 14.496117823999999`}, {154.85147904000004`, 
      21.723435008}, {171.49623264000002`, 27.578119807999993`}, {
      192.02362080000003`, 27.578119807999993`}, {212.55492192000006`, 
      27.578119807999993`}, {229.19967552000006`, 21.723435008}, {
      229.19967552000006`, 14.496117823999999`}}},
      CurveClosed->{1}]}, 
    {FaceForm[{RGBColor[1., 1., 1.], Opacity[1.]}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      162.68399999999997`, 17.062899999999996`}, {222.30899999999997`, 
      17.062899999999996`}, {222.30899999999997`, 29.5039}, {
      162.68399999999997`, 29.5039}}}]}, 
    {Thickness[0.0033333333333333335`], JoinForm[{"Miter", 4.}], FaceForm[{
     RGBColor[1., 1., 1.], Opacity[1.]}], 
     JoinedCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{
      154.87900000000002`, 71.5594}, {164.59000000000003`, 
      57.27340000000001}, {164.59000000000003`, 57.27340000000001}, {
      176.01999999999998`, 54.98830000000001}, {165.73399999999998`, 
      36.12929999999999}, {155.44899999999998`, 17.273399999999995`}, {
      156.01999999999998`, 17.273399999999995`}, {156.01999999999998`, 
      17.273399999999995`}}},
      CurveClosed->{0}], 
     JoinedCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{
      229.30899999999997`, 71.2734}, {219.59400000000002`, 
      56.98830000000001}, {219.59400000000002`, 56.98830000000001}, {208.168, 
      54.7031}, {218.45299999999997`, 35.84409999999999}, {
      228.73799999999997`, 16.9883}, {228.168, 16.9883}, {228.168, 16.9883}}},
      
      CurveClosed->{0}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      160.46899999999997`, 25.378899999999998`}, {165.301, 
      22.852000000000004`}, {160.625, 13.898800000000001`}, {155.789, 
      16.426199999999998`}}}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      227.90599999999995`, 16.5391}, {223.12900000000002`, 
      13.898800000000001`}, {218.24599999999998`, 22.7422}, {
      223.01999999999995`, 25.378899999999998`}}}], 
     JoinedCurveBox[{{{0, 2, 0}}}, {{{90.2031, 44.773399999999995`}, {
      143.34400000000002`, 44.773399999999995`}}},
      CurveClosed->{0}]}, 
    {Thickness[0.0033333333333333335`], JoinForm[{"Miter", 4.}], 
     FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      135.34400000000002`, 44.773799999999994`}, {132.14499999999998`, 
      41.5711}, {143.34400000000002`, 44.773799999999994`}, {
      132.14499999999998`, 47.97299999999999}}}], 
     JoinedCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
      135.34400000000002`, 44.773399999999995`}, {132.14499999999998`, 
      41.5703}, {143.34400000000002`, 44.773399999999995`}, {
      132.14499999999998`, 47.9734}}},
      CurveClosed->{1}]}},
   AspectRatio->Automatic,
   ImageSize->{240., 120.},
   PlotRange->{{0., 240.}, {0., 120.}}], "}"}]], "Output",
 CellGroupingRules->{FrontEnd`Private`GroupTogetherGrouping, 999.}],

Cell["\<\
We model the solid as an incompressible neo-hookean material, so, if the \
local deformation gradient is F, the local energy density is:\
\>", "Text",
 CellChangeTimes->{{3.5473115243272676`*^9, 3.5473116064241347`*^9}, {
  3.5633776294321547`*^9, 3.5633776305098963`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EnergyDensity", "[", "F_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "\[Mu]", " ", 
    RowBox[{"Tr", "[", 
     RowBox[{"F", ".", 
      RowBox[{"Transpose", "[", "F", "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54731096170238*^9, 3.547311033499275*^9}, 
   3.547311814099039*^9, {3.5473121347048707`*^9, 3.547312135594872*^9}, 
   3.547312214963581*^9}],

Cell["and incompressiblity requires that", "Text",
 CellChangeTimes->{{3.547311110823434*^9, 3.5473111295683727`*^9}, 
   3.547311174548257*^9, {3.54731160996414*^9, 3.5473116210625563`*^9}, 
   3.563377642766296*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "[", "F", "]"}], "\[Equal]", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.547311153442232*^9, 3.5473111551622343`*^9}, 
   3.5473118166331835`*^9}],

Cell["\<\
If we choose to characterize the deformation using the mixed functions \
\[Rho][r, q] and z[r, q] (rather than the usual choice of r[\[Rho], q] z[\
\[Rho], q]) then the deformation gradient can be writtenin an r-\[Phi]-z \
basis as:\
\>", "Text",
 CellChangeTimes->{{3.547312421392478*^9, 3.547312496497664*^9}, 
   3.56320870802492*^9, {3.5632670936396923`*^9, 3.5632671142303877`*^9}, {
   3.563267248749258*^9, 3.5632672594502983`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[Rho]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Rho]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[Rho]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["r", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"r", ",", "q"}], "]"}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["z", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Rho]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]], ",", "0", ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["z", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Rho]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["z", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["\[Rho]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5473125557146597`*^9, 3.547312559045761*^9}, {
   3.5473125963521433`*^9, 3.547312667224822*^9}, 3.547379795926484*^9, 
   3.5473798829625025`*^9, 3.563267084360025*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"F", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.5473126699148264`*^9, 3.547312675260891*^9}, 
   3.5473798297707357`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Rho]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Rho]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Rho]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]]}]},
     {"0", 
      FractionBox["r", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"r", ",", "q"}], "]"}]], "0"},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["z", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Rho]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}]], "0", 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Rho]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["z", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Rho]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5473798895198126`*^9, 3.547379977303949*^9, 3.547385696382946*^9, 
   3.56319686577603*^9, 3.563197228967181*^9, 3.563267086325637*^9, 
   3.563384032554987*^9, 3.5694248856193*^9, 3.607707039030864*^9, 
   3.6077109144761744`*^9, {3.6077797554108562`*^9, 3.607779779614629*^9}, 
   3.607780106973795*^9}]
}, Open  ]],

Cell["The constraint of area preservation is now", "Text",
 CellChangeTimes->{{3.547312693329031*^9, 3.5473127744534073`*^9}, {
  3.563384488402315*^9, 3.563384490733774*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Det", "[", "F", "]"}], "\[Equal]", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.547312744413932*^9, 3.5473127453129373`*^9}, {
  3.5473127762794814`*^9, 3.5473127843135524`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"r", " ", 
    RowBox[{
     SuperscriptBox["z", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "q"}], "]"}]}], 
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"r", ",", "q"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Rho]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "q"}], "]"}]}]], "\[Equal]", "1"}]], "Output",
 CellChangeTimes->{
  3.547312745863969*^9, {3.5473127769894824`*^9, 3.5473127848735533`*^9}, {
   3.5473798720821123`*^9, 3.5473798918599253`*^9}, 3.547379979928693*^9, 
   3.547385696532954*^9, 3.563196868717539*^9, 3.563267123301552*^9, 
   3.563275917853034*^9, 3.563384032707526*^9, 3.5694248926984377`*^9, 
   3.607707040714336*^9, 3.6077109177740927`*^9, {3.607779756956485*^9, 
   3.607779782361916*^9}, 3.607780109464055*^9}]
}, Open  ]],

Cell["\<\
We satisfy this by introducing a potential fucntion \[Chi][r,q] such that\
\>", "Text",
 CellChangeTimes->{{3.5473127891135592`*^9, 3.5473128273419867`*^9}, {
  3.563267178045129*^9, 3.56326718188507*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], " ", 
    RowBox[{"\[Chi]", "[", 
     RowBox[{"r", ",", "q"}], "]"}]}], 
   RowBox[{" ", "r"}]]}]], "Input",
 CellChangeTimes->{{3.530023548939694*^9, 3.5300236513356657`*^9}, {
  3.530115918721554*^9, 3.530115919026704*^9}, {3.530117170570406*^9, 
  3.530117174153329*^9}, {3.5306448000754023`*^9, 3.530644804467502*^9}, {
  3.530644846809801*^9, 3.530644874033965*^9}, {3.530649158870824*^9, 
  3.530649171175139*^9}, {3.5309676615531*^9, 3.530967666691758*^9}, {
  3.532986669374078*^9, 3.532986671847761*^9}, {3.533046114253003*^9, 
  3.5330461260038347`*^9}, {3.533137808097857*^9, 3.533137809660717*^9}, {
  3.5632671415032597`*^9, 3.5632671500860987`*^9}, {3.607707015514723*^9, 
  3.6077070183738527`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  SqrtBox[
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"q", " "}]], 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"r", ",", "q"}], "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.533046131700151*^9, 3.533046154020732*^9}, {
  3.563267154470845*^9, 3.563267159334437*^9}, {3.607707021294443*^9, 
  3.607707021566601*^9}}],

Cell["which does ineed give exact volume conservation:", "Text",
 CellChangeTimes->{{3.5473128525943537`*^9, 3.547312856487482*^9}, {
  3.563377754345428*^9, 3.5633777671854553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Det", "[", "F", "]"}], "\[Equal]", "1"}], "]"}]], "Input"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.54731284993335*^9, 3.5473799053544583`*^9, 3.547379983766453*^9, 
   3.547385696577957*^9, 3.563196873941474*^9, 3.563197235375526*^9, 
   3.5632671635530357`*^9, 3.563275921135227*^9, 3.563384032796673*^9, 
   3.5694249165452957`*^9, 3.607707046294726*^9, 3.607710921571363*^9, {
   3.607779764638431*^9, 3.607779786709523*^9}, 3.6077801134854383`*^9}]
}, Open  ]],

Cell["The deformation gradient is now", "Text",
 CellChangeTimes->{{3.5473128525943537`*^9, 3.547312856487482*^9}, {
  3.563377754345428*^9, 3.5633777671854553`*^9}, {3.5694250416554337`*^9, 
  3.569425047573989*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", "F", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.56942504988085*^9, 3.569425059679102*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]]}], 
       RowBox[{
        SuperscriptBox["\[Chi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]]}]},
     {"0", 
      FractionBox["r", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]]}]], "0"},
     {
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]}]], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"r", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Chi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.569425054358695*^9, 3.569425060163599*^9}, 
   3.6077070491316957`*^9, 3.607710925448098*^9, 3.607779789676128*^9, 
   3.607780114840664*^9}]
}, Open  ]],

Cell["\<\
The energy density can be written in terms of \[Chi][r,q] as \
\>", "Text",
 CellChangeTimes->{{3.5473130051476164`*^9, 3.547313097414674*^9}, {
  3.5473143495352044`*^9, 3.5473143584613895`*^9}, {3.563267186836631*^9, 
  3.563267190284758*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Together", "[", 
    RowBox[{"EnergyDensity", "[", "F", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.547313074038518*^9, 3.547313077068522*^9}, {
   3.547313107201764*^9, 3.5473131096018014`*^9}, {3.563267196300927*^9, 
   3.5632672322773*^9}, 3.5632759235947*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "q"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["\[Chi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "q"}], "]"}], "2"]}]], 
  RowBox[{"\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Chi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Chi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}], "2"]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Chi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], "4"]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Chi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Chi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Chi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}], "-", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[Chi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}], "2"]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.547313066763445*^9, 3.5473130774385223`*^9}, 
   3.5473131102618027`*^9, {3.5473799079796085`*^9, 3.547379930969145*^9}, 
   3.547379986378399*^9, 3.5473856966789627`*^9, 3.56319687515742*^9, 
   3.563197236550305*^9, {3.563267191920165*^9, 3.5632672326033*^9}, 
   3.5632759259669724`*^9, 3.563384033331058*^9, 3.569425017715138*^9, 
   3.6077070534672956`*^9, 3.607710928867663*^9, 3.6077797942608967`*^9, 
   3.607780118746204*^9}]
}, Open  ]],

Cell[TextData[{
 "To calculate the total energy this must be integrated over the reference or \
target space, i.e. ",
 Cell[BoxData[
  RowBox[{"\[Integral]", 
   RowBox[{
    StyleBox["\[Integral]", "InlineFormula"], 
    RowBox[{
     StyleBox["\[Integral]", "InlineFormula"], 
     RowBox[{
      StyleBox["EnergyDensity", "InlineFormula"], 
      StyleBox[" ", "InlineFormula"], 
      StyleBox["r", "InlineFormula"], 
      StyleBox[" ", "InlineFormula"], 
      StyleBox[
       RowBox[{"\[DifferentialD]", "r"}], "InlineFormula"], 
      StyleBox[
       RowBox[{"\[DifferentialD]", "\[Phi]"}], "InlineFormula"], 
      RowBox[{
       RowBox[{"\[DifferentialD]", "z"}], "."}]}]}]}]}]],
  CellChangeTimes->{{3.5473131728836946`*^9, 3.547313370579071*^9}, 
    3.5473144466133337`*^9, {3.547314483613776*^9, 3.5473144862717853`*^9}, {
    3.5473145231076155`*^9, 3.547314524702653*^9}}],
 " However, since the energy-denisty is a function of r and q, we rewrite \
this as ",
 Cell[BoxData[
  RowBox[{
   StyleBox["2", "InlineFormula"], 
   StyleBox[" ", "InlineFormula"], 
   StyleBox["\[Pi]", "InlineFormula"], 
   RowBox[{
    StyleBox["\[Integral]", "InlineFormula"], 
    RowBox[{
     StyleBox["\[Integral]", "InlineFormula"], 
     RowBox[{
      StyleBox["EnergyDensity", "InlineFormula"], 
      StyleBox[" ", "InlineFormula"], 
      StyleBox["r", "InlineFormula"], 
      StyleBox[" ", "InlineFormula"], 
      StyleBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "q"], " ", 
        RowBox[{"z", "[", 
         RowBox[{"r", ",", "q"}], "]"}]}], "InlineFormula"], 
      StyleBox[
       RowBox[{"\[DifferentialD]", "r"}], "InlineFormula"], 
      RowBox[{
       StyleBox[
        RowBox[{"\[DifferentialD]", "q"}], "InlineFormula"], "."}]}]}]}]}]],
  CellChangeTimes->{{3.5473131728836946`*^9, 3.547313370579071*^9}, 
    3.5473144466133337`*^9, {3.547314483613776*^9, 3.5473144862717853`*^9}, {
    3.5473145231076155`*^9, 3.547314524702653*^9}}],
 " The energy - density per area in r - q space is therefore"
}], "Text",
 CellChangeTimes->{{3.5473144217400618`*^9, 3.547314565576012*^9}, {
  3.5632672917774343`*^9, 3.5632673911034117`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rqEnergyDensity", "[", "F_", "]"}], ":=", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"EnergyDensity", "[", "F", "]"}], " ", "r", " ", 
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "q"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"r", ",", "q"}], "]"}]}], "InlineFormula"]}]}]], "Input",
 CellChangeTimes->{{3.5473133782971935`*^9, 3.54731341189958*^9}, {
  3.5473191071380696`*^9, 3.5473191077880707`*^9}, {3.563267397611198*^9, 
  3.563267424416997*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Together", "[", 
   RowBox[{"rqEnergyDensity", "[", "F", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.547313419920805*^9, {3.5473799993183846`*^9, 3.547380002005516*^9}, {
   3.563267413573791*^9, 3.563267417025024*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "q"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "q"}], "]"}]}]], 
  RowBox[{"\[Pi]", " ", "\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Chi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Chi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "q"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}], "2"]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Chi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], "4"]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Chi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Chi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Chi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}], "-", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[Chi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}], "2"]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.5473134212408066`*^9, 3.547319108848072*^9, 3.5473799115497427`*^9, {
   3.5473799897993813`*^9, 3.5473800025545483`*^9}, 3.54738569679797*^9, 
   3.563196877649927*^9, 3.563197239135131*^9, {3.563267417414394*^9, 
   3.563267425641478*^9}, 3.5632759301017647`*^9, 3.5633840334842863`*^9, 
   3.569425022422407*^9, 3.607780125449974*^9}]
}, Open  ]],

Cell["\<\
The PK1 stress, appearing in eqn. 4 of our letter, is
\
\>", "Text",
 CellChangeTimes->{{3.5473136377374043`*^9, 3.547313742675869*^9}, {
   3.547313838842043*^9, 3.5473139865913286`*^9}, {3.547314026527725*^9, 
   3.5473140275587845`*^9}, {3.5473140658890405`*^9, 3.5473140790624247`*^9}, 
   3.547389877267395*^9, {3.563378782557396*^9, 3.5633787829685173`*^9}, {
   3.607777522698985*^9, 3.607777555542272*^9}, {3.607777606756122*^9, 
   3.607777629840248*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PK1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[Mu]", " ", "F"}], "-", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"r", ",", "q"}], "]"}], " ", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Transpose", "[", "F", "]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.607777631676659*^9, 3.6077776923697*^9}, {
  3.607780090965687*^9, 3.6077800911348257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PK1", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.607777693629732*^9, 3.607777696681603*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "r", " ", "\[Mu]", " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Chi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "q"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Chi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}], "-", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[Chi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SqrtBox["2"], " ", "r", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]}]], "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "r"}], " ", "\[Mu]", " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]}]]},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Mu]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"P", "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}]}], 
       RowBox[{
        SqrtBox["2"], " ", "r", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]]}]], "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "3"]}], " ", 
         RowBox[{"P", "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "-", 
        RowBox[{"2", " ", "\[Mu]", " ", 
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Chi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Chi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]}]], "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "3"]}], " ", 
         RowBox[{"P", "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Chi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "q"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Chi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Chi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}], "-", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[Chi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.607777697070904*^9, 3.60777981600906*^9, 
  3.607780131375198*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Isotropic Linear Elasticity", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}}],

Cell["\<\
If there has been no deformation \[Chi][r, q] = r^2 q. We therefore linearize \
our elasticity by writting\
\>", "Text",
 CellChangeTimes->{{3.547313537685011*^9, 3.547313587015006*^9}, {
  3.563267473869844*^9, 3.563267479373282*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"r", "^", "2"}], " ", "q"}], " ", "+", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"\[Beta]", "[", 
     RowBox[{"r", ",", "q"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5472356558747683`*^9, 3.547235669746304*^9}, {
  3.563267468802636*^9, 3.56326749900762*^9}, {3.607707059094193*^9, 
  3.607707059749531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{"P0", "+", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5472356721412354`*^9, 3.5472356874958086`*^9}, {
  3.5472357533797383`*^9, 3.5472357679392166`*^9}, {3.5632675082455883`*^9, 
  3.5632675156556187`*^9}, {3.5694250960505*^9, 3.569425097663026*^9}}],

Cell["\<\
where \[Beta][r, q] is the change in \[Chi][r,q] caused by the deformation, \
\[Kappa][x, q] is the change in the pressure caused by the deformation. P0 is \
a homogenious isotropic pressure not associated with any strain, so it is not \
defined for an infinite system. However when there are free boudnaries it \
will be determined by the boundary conditions. Finally, \[Epsilon] is \
introduced simply to keep track of the order of the smallness of each term - \
it will be set to 1 in the final results. 
 
The linearzied Cauchy stress is now simply\
\>", "Text",
 CellChangeTimes->{{3.5473136377374043`*^9, 3.547313742675869*^9}, {
   3.547313838842043*^9, 3.5473139865913286`*^9}, {3.547314026527725*^9, 
   3.5473140275587845`*^9}, {3.5473140658890405`*^9, 3.5473140790624247`*^9}, 
   3.547389877267395*^9, {3.5632675210848722`*^9, 3.563267530158155*^9}, {
   3.569425114228197*^9, 3.569425115468377*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"PK1", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
     ",", 
     RowBox[{"r", ">", "0"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.547314094688942*^9, 3.5473142374577446`*^9}, {
  3.56326757118331*^9, 3.5632675727253437`*^9}, {3.563267662348551*^9, 
  3.5632676959631777`*^9}, {3.563275946467472*^9, 3.563275947099236*^9}, {
  3.607779828248728*^9, 3.6077798578078747`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P0"}], ")"}]}], " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Kappa]", "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "P0"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Beta]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "q"}], "]"}], "-", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[Beta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox["r", "2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{"P0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Beta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}], "-", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[Beta]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox["r", "2"]]}]},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Mu]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P0", "+", 
          RowBox[{"\[Kappa]", "[", 
           RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "P0"}], ")"}], " ", "\[Mu]", " ", 
         RowBox[{
          SuperscriptBox["\[Beta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], 
        SuperscriptBox["r", "2"]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P0", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}], 
        SuperscriptBox["r", "2"]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Mu]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P0", "+", 
          RowBox[{"\[Kappa]", "[", 
           RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "P0"}], ")"}], " ", "\[Mu]", " ", 
         RowBox[{
          SuperscriptBox["\[Beta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "r"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.607779850679378*^9, 3.60777985900753*^9}, 
   3.607780137460805*^9}]
}, Open  ]],

Cell["\<\
The equations of mechanical equilibrium are simply that the divergence of \
\[Sigma] be zero. For non-linear elasticity we would have to worry about the \
fact that the divergence should be taken using the (r, \[Phi],z) coordinates, \
but since we are doing linear elasticity we can neglect this difference and \
use (r,\[Phi] q) coordinates. We must however remember that \[Sigma] is \
writen in cylindrical polar coordinates (see for example Applied Mechanics of \
Solids by  Bower Appendix D), giving:\
\>", "Text",
 CellChangeTimes->{{3.5473142795262055`*^9, 3.547314296097351*^9}, {
  3.5473146215448303`*^9, 3.547314686385951*^9}, {3.563267714503381*^9, 
  3.563267743823406*^9}, {3.56338665120868*^9, 3.5633866717980967`*^9}, {
  3.5633867090140533`*^9, 3.563386817377624*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"div", "[", "mat_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "q"], " ", 
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "r"}], ")"}], 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"(", 
            RowBox[{"r", " ", 
             RowBox[{"mat", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], "-", 
         RowBox[{
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "r"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "q"], " ", 
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "r"}], ")"}], 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"(", 
            RowBox[{"r", " ", 
             RowBox[{"mat", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ")"}]}]}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", " ", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.5632733790040493`*^9, 3.563273574849884*^9}, {
  3.5632736994126062`*^9, 3.5632737130239277`*^9}, {3.5633858402299356`*^9, 
  3.563385844688138*^9}, {3.60770706935688*^9, 3.607707071367606*^9}, {
  3.607779868186716*^9, 3.60777990017754*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"div", "[", "PK1", "]"}], "\[Equal]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"r", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563273722827231*^9, 3.563273764378601*^9}, {
  3.563273829391012*^9, 3.563273838029471*^9}, {3.56337790542019*^9, 
  3.5633779072564363`*^9}, {3.607779905399282*^9, 3.607779914870853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["\[Beta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "3"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Kappa]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "q"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox["r", "2"]]}], ",", 
    FractionBox[
     RowBox[{"\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Beta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "q"}], "]"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "r"}], " ", 
               RowBox[{
                SuperscriptBox["\[Kappa]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"3", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox["r", "3"]]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.563273734217505*^9, 3.563273764797904*^9}, {
   3.563273832199844*^9, 3.563273838473853*^9}, 3.563275961212043*^9, 
   3.5633779094140673`*^9, 3.563384034138617*^9, 3.569425212799059*^9, 
   3.5694266218817587`*^9, 3.607707091566222*^9, 3.6077109466577682`*^9, {
   3.607779910205371*^9, 3.6077799154733953`*^9}, 3.6077801428772078`*^9}]
}, Open  ]],

Cell["\<\
We note that one can eliminate \[Kappa][x, q] fom these two equations giving:\
\
\>", "Text",
 CellChangeTimes->{{3.547316846173371*^9, 3.547316898436884*^9}, 
   3.56337792065434*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], " ", 
      RowBox[{
       RowBox[{"div", "[", "PK1", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["\[PartialD]", "q"], " ", 
      RowBox[{
       RowBox[{"div", "[", "PK1", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473168743071847`*^9, 3.5473168921777086`*^9}, {
   3.5473803628064814`*^9, 3.547380366007257*^9}, {3.5632738756966457`*^9, 
   3.563273889320619*^9}, {3.563273940488639*^9, 3.5632739884214077`*^9}, 
   3.569425308224414*^9, {3.569425388497566*^9, 3.569425403081006*^9}, {
   3.569425461591599*^9, 3.569425465910878*^9}, {3.607779927742663*^9, 
   3.6077799297978697`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "q"}], "]"}]}], "\[Equal]", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "4"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"4", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.563273980063182*^9, 3.563273989141057*^9}, 
   3.563275964320627*^9, 3.56338403450237*^9, {3.5694252986092043`*^9, 
   3.569425315846887*^9}, {3.569425393647534*^9, 3.569425403984693*^9}, {
   3.569425467038781*^9, 3.569425478840756*^9}, 3.607707096867579*^9, 
   3.607779930806035*^9, {3.60778018551029*^9, 3.607780192154316*^9}}]
}, Open  ]],

Cell["\<\
This result can be derived directly from the energy density by minimizing it \
with respect to variations in \[Beta]: \
\>", "Text",
 CellChangeTimes->{{3.563196590568491*^9, 3.563196654829433*^9}, 
   3.56319669229317*^9, 3.5632087230439796`*^9, 3.563274002553743*^9, {
   3.5632741141038218`*^9, 3.56327411453393*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<VariationalMethods`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.563196749936075*^9, 3.563196749938532*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"EulerEquations", "[", 
        RowBox[{
         RowBox[{"rqEnergyDensity", "[", "F", "]"}], ",", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"r", ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "q"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", " ", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563196754254401*^9, 3.563196827098008*^9}, {
  3.563197259420972*^9, 3.5631972826202183`*^9}, {3.56327400877346*^9, 
  3.563274077329651*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "q"}], "]"}]}], "\[Equal]", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "4"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"4", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.563197265240137*^9, 3.563197283024531*^9}, {
   3.563274038125663*^9, 3.563274077948123*^9}, 3.5632759873845577`*^9, 
   3.563384056636099*^9, 3.569425350368383*^9, 3.607707144392755*^9, 
   3.6077802435772257`*^9}]
}, Open  ]],

Cell["\<\
This equation can be factorized using the differential operator L given by:\
\>", "Text",
 CellChangeTimes->{{3.563196590568491*^9, 3.563196654829433*^9}, 
   3.56319669229317*^9, 3.5632087230439796`*^9, 3.563274002553743*^9, {
   3.5632741141038218`*^9, 3.563274129692996*^9}, {3.563274180498282*^9, 
   3.563274188744835*^9}, {3.563274241569694*^9, 3.563274243177087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", "\[Beta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"r", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "r"}], ")"}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "\[Beta]"}]}], " ", ")"}]}]}], "+", 
   
   RowBox[{
    SubscriptBox["\[PartialD]", "q"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "q"], " ", "\[Beta]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5632741321633463`*^9, 3.5632741617984247`*^9}, {
  3.563274192107609*^9, 3.563274201641899*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"L", "[", 
      RowBox[{"\[Beta]", "[", 
       RowBox[{"r", ",", "q"}], "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563274202947558*^9, 3.563274222620336*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "q"}], "]"}]}], "\[Equal]", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "4"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"4", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.563274206819825*^9, 3.563274223140472*^9}, 
   3.563275987674491*^9, 3.563384057032117*^9, 3.5694254991870213`*^9, 
   3.6077071447071657`*^9, 3.6077802438507566`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.56327423364529*^9, 3.563274234954561*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full Space Green's Function", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}, {
  3.5473174914951067`*^9, 3.5473174988861175`*^9}}],

Cell["\<\
The Green's for a force in a full of magnitued f in the axial direction is \
simply\
\>", "Text",
 CellChangeTimes->{{3.54731944065586*^9, 3.5473194603577814`*^9}, {
   3.547319923552194*^9, 3.547319938612635*^9}, 3.563273097907864*^9, {
   3.56327432166709*^9, 3.563274330158629*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]fsi", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"f", " ", 
    SuperscriptBox["r", "2"]}], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["r", "2"]}]], " ", "\[Mu]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]fsi", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"f", " ", "q"}], 
   RowBox[{"4", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", "\[Mu]"}]]}]}], "Input",
 CellChangeTimes->{{3.547319249556602*^9, 3.5473192734096775`*^9}, {
  3.5473193065382075`*^9, 3.5473194266462297`*^9}, {3.547380450536255*^9, 
  3.547380455498082*^9}, {3.563274277390862*^9, 3.563274403195253*^9}, {
  3.607707156389028*^9, 3.607707160835647*^9}}],

Cell["\<\
We verify this by evaluating div\[Sigma] and showing it is equal to zero.\
\>", "Text",
 CellChangeTimes->{{3.547319483080544*^9, 3.5473194952800093`*^9}, {
  3.5473195354975348`*^9, 3.5473195636873884`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"div", "[", "PK1", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "\[Rule]", "\[Beta]fsi"}], ",", " ", 
      RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fsi"}]}], "}"}]}], ",", 
   RowBox[{"r", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473194981601253`*^9, 3.5473195315944185`*^9}, {
  3.563274380235592*^9, 3.563274407082322*^9}, {3.60778026740619*^9, 
  3.6077802771985292`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5473195250972123`*^9, 3.5473195321924467`*^9}, 
   3.5473803995669413`*^9, 3.54738569716199*^9, 3.563197318589798*^9, {
   3.563274386913334*^9, 3.563274407802507*^9}, 3.563275994981865*^9, 
   3.563384057135499*^9, 3.5694256747572107`*^9, 3.6077071640440407`*^9, 
   3.607710954207816*^9, {3.6077802725939302`*^9, 3.607780278011304*^9}}]
}, Open  ]],

Cell["\<\
We verify the normalization of the Green's function by integrating \[Sigma].n \
around a cylinder of radius a centered on the axis. Again, since we are doing \
linear elasticity, it does not matter that the integral is conducted in r-q \
space rather than r-z space.  \[Sigma].{1,0,0} gives the stress at the \
surface of the cylinder in the r-\[Phi]-z basis. To do the integration we \
move into a cartesian basis x-y-z where x=r cos(\[Phi]) and y=r sin(\[Phi]) \
so that the basis vectors do not change whilst we do the integration. We can \
then conduct the integration to get: \
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
  3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
  3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
  3.5632744308549013`*^9, 3.563274449086158*^9}, {3.5632762990747023`*^9, 
  3.56327630640975*^9}, {3.5632767936305847`*^9, 3.563276858831808*^9}, {
  3.563276902557493*^9, 3.563276944412994*^9}, {3.563276991230427*^9, 
  3.5632770425499268`*^9}, {3.563277208405218*^9, 3.563277234673223*^9}, {
  3.563277267062326*^9, 3.5632774135380297`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ".", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"PK1", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Beta]", "\[Rule]", "\[Beta]fsi"}], ",", " ", 
               RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fsi"}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "r", " ", 
      RowBox[{"\[DifferentialD]", "\[Phi]"}], 
      RowBox[{"\[DifferentialD]", "q"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547320003858705*^9, 3.547320034856697*^9}, {
   3.547320099555644*^9, 3.547320123596341*^9}, {3.5473201569182196`*^9, 
   3.547320218030843*^9}, {3.563275029862049*^9, 3.56327503004814*^9}, {
   3.563276009478153*^9, 3.563276064931534*^9}, {3.563276120737975*^9, 
   3.5632761284081984`*^9}, {3.563276167299794*^9, 3.563276176922159*^9}, {
   3.563276232417119*^9, 3.56327623957578*^9}, {3.563276279118115*^9, 
   3.563276284924528*^9}, {3.563276401637602*^9, 3.563276404844757*^9}, {
   3.563277084331121*^9, 3.5632771161262693`*^9}, 3.56327746936614*^9, {
   3.607780293617161*^9, 3.6077802945349703`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "f"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5473200050967307`*^9, 3.5473200231492543`*^9}, {
   3.5473201121510267`*^9, 3.54732011946122*^9}, {3.5473201647153034`*^9, 
   3.5473202206559324`*^9}, 3.5473804288161683`*^9, 3.547380463233105*^9, 
   3.547385697926032*^9, 3.563197354873124*^9, {3.563276061170779*^9, 
   3.563276066402734*^9}, 3.5632761295282583`*^9, {3.563276171699535*^9, 
   3.563276177731319*^9}, 3.563276245887356*^9, 3.563276285866194*^9, 
   3.5632764058825083`*^9, {3.563277087520467*^9, 3.563277116831764*^9}, 
   3.563277476354686*^9, 3.5633840585284977`*^9, 3.569425808860358*^9, 
   3.607707188691847*^9, {3.607780286987834*^9, 3.607780298906774*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elasticity after a large pre-strain", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}, {
  3.5473174914951067`*^9, 3.5473174988861175`*^9}, {3.547320370887537*^9, 
  3.5473203838418994`*^9}}],

Cell["If a large hogeneous deformation gradient F0 of the form ", "Text",
 CellChangeTimes->{{3.5473203865189767`*^9, 3.547320412409833*^9}, {
  3.547320480943158*^9, 3.5473205106630573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F0", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"\[Lambda]", "0", "0"},
        {"0", "\[Lambda]", "0"},
        {"0", "0", 
         RowBox[{"1", "/", 
          RowBox[{"\[Lambda]", "^", "2"}]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.54732041422888*^9, 3.547320460228434*^9}, {
  3.54738176225513*^9, 3.547381766926758*^9}, {3.5632776442042828`*^9, 
  3.563277705006166*^9}}],

Cell["\<\
is applied to the body first, and then the body undergoes a spatially varying \
deformation F as discussed above, the total deforamtion is simply F.F0. The \
reference (\[Rho]-q) space now referes to the homogenously prestrained state. \
We once again linearize our system, assuming that the strains associated with \
F are small, and hence that \[Chi][r,q] and P[r,q] can be linearized exactly \
as before. As seen in eqn. 32 from our additional manuscript, the pertenant \
stress tensor is now\
\>", "Text",
 CellChangeTimes->{{3.5473203865189767`*^9, 3.547320412409833*^9}, {
   3.547320480943158*^9, 3.5473206507915916`*^9}, {3.547320902696809*^9, 
   3.5473209939516573`*^9}, {3.563277728798306*^9, 3.563277751710766*^9}, 
   3.569426376059824*^9, {3.607780331294696*^9, 3.607780359643718*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"stress", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[Mu]", " ", 
      RowBox[{"F", ".", "F0", ".", 
       RowBox[{"Transpose", "[", "F0", "]"}]}]}], "-", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"r", ",", "q"}], "]"}], " ", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Transpose", "[", "F", "]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547320915947178*^9, 3.547320920883337*^9}, {
  3.563277757160878*^9, 3.5632777573552103`*^9}, {3.607780368127718*^9, 
  3.6077803817542677`*^9}, {3.607780437597268*^9, 3.607780437987733*^9}, {
  3.607780837465172*^9, 3.6077808394884233`*^9}}],

Cell["\<\
The condition of mechanical equilibrium is once again simply that the \
divergence of this stress be zero,\
\>", "Text",
 CellChangeTimes->{{3.5473203865189767`*^9, 3.547320412409833*^9}, {
  3.547320480943158*^9, 3.5473206507915916`*^9}, {3.547320902696809*^9, 
  3.547321020886993*^9}, {3.547321114214828*^9, 3.5473211492989054`*^9}, {
  3.54732120470462*^9, 3.547321213934866*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"div", "[", "stress", "]"}], "\[Equal]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473212309744363`*^9, 3.5473212674205728`*^9}, {
  3.5473213119879475`*^9, 3.547321348403202*^9}, {3.569426731111207*^9, 
  3.569426756379641*^9}, {3.607780386604619*^9, 3.607780390043377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["\[Beta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "3"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Lambda]", "4"], " ", 
          RowBox[{
           SuperscriptBox["\[Kappa]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "q"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Lambda]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SuperscriptBox["\[Beta]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "q"}], "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Lambda]", "4"]}]]}], ",", 
    FractionBox[
     RowBox[{"\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "3"]}], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["\[Kappa]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Beta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "q"}], "]"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SuperscriptBox["\[Beta]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[Beta]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"3", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox["\[Lambda]", "4"]}]]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.547321322677327*^9, 3.547321348640216*^9}, 
   3.5473816674053216`*^9, 3.547381772286852*^9, 3.547385698142045*^9, 
   3.563197421623801*^9, 3.563277765998012*^9, 3.563384059460496*^9, 
   3.5694264488194513`*^9, 3.569426533821266*^9, 3.56942663062558*^9, {
   3.56942673376369*^9, 3.569426757058893*^9}, 3.607707402246673*^9, 
   3.607780392836842*^9, 3.607780440393209*^9, 3.6077808645360527`*^9}]
}, Open  ]],

Cell["\<\
We note that one can eliminate \[Kappa][x, q] fom these two equations giving :\
\>", "Text",
 CellChangeTimes->{{3.547316846173371*^9, 3.547316898436884*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "q"], " ", 
      RowBox[{
       RowBox[{"div", "[", "stress", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], " ", 
      RowBox[{
       RowBox[{"div", "[", "stress", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473168743071847`*^9, 3.5473168921777086`*^9}, {
  3.5473213824203577`*^9, 3.547321386147462*^9}, {3.547381674527315*^9, 
  3.547381692343475*^9}, {3.563277782658101*^9, 3.563277797615501*^9}, {
  3.563277829770423*^9, 3.563277830608976*^9}, {3.569426949567727*^9, 
  3.5694269523433523`*^9}, {3.60778045639114*^9, 3.607780458208116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "4"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "-", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Beta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"3", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"4", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "\[Equal]", 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Lambda]", "6"], " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "q"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.547316892538709*^9, 3.547321388105517*^9, {3.5473816707073045`*^9, 
   3.5473816939723597`*^9}, 3.5473817742159586`*^9, 3.547385698201048*^9, 
   3.563197424720325*^9, {3.5632777836155663`*^9, 3.56327779863933*^9}, 
   3.563277863980918*^9, 3.563384060362217*^9, {3.569426933353366*^9, 
   3.5694269539512863`*^9}, 3.607707444216341*^9, 3.607780459350281*^9, {
   3.607780949842881*^9, 3.607780962755494*^9}}]
}, Open  ]],

Cell["\<\
Furthermore, this equation can be deduced as the variational minimization of \
the rq-energy density with respect to \[Beta][r,q] \
\>", "Text",
 CellChangeTimes->{{3.5473214003278837`*^9, 3.547321457617732*^9}, {
  3.5473214893014545`*^9, 3.547321543927107*^9}, {3.547321617200322*^9, 
  3.5473216220914574`*^9}, {3.563384091342785*^9, 3.5633840985188*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<VariationalMethods`\>\"", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"EulerEquations", "[", 
        RowBox[{
         RowBox[{"rqEnergyDensity", "[", 
          RowBox[{"F", ".", "F0"}], "]"}], ",", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"r", ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "q"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", " ", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5632778586869392`*^9, 3.563277876580701*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "4"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "-", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Beta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"3", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"4", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "\[Equal]", 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Lambda]", "6"], " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "q"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.563277860218603*^9, 3.5632778771432257`*^9}, 
   3.563384090219153*^9, 3.5694269876001177`*^9, 3.6077805286500053`*^9, 
   3.607780949625*^9}]
}, Open  ]],

Cell["\<\
This equation can be factorized using the differential operators L1 and L2 \
given by:\
\>", "Text",
 CellChangeTimes->{{3.563196590568491*^9, 3.563196654829433*^9}, 
   3.56319669229317*^9, 3.5632087230439796`*^9, 3.563274002553743*^9, {
   3.5632741141038218`*^9, 3.563274129692996*^9}, {3.563274180498282*^9, 
   3.563274188744835*^9}, {3.563274241569694*^9, 3.563274243177087*^9}, {
   3.5632779104655657`*^9, 3.5632779130086603`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1", "[", "\[Beta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"r", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "r"}], ")"}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "\[Beta]"}]}], " ", ")"}]}]}], "+", 
   
   RowBox[{
    SubscriptBox["\[PartialD]", "q"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "q"], " ", "\[Beta]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5632741321633463`*^9, 3.5632741617984247`*^9}, {
   3.563274192107609*^9, 3.563274201641899*^9}, 3.563277914772616*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L2", "[", "\[Beta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]", "^", "6"}], " ", "r", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "r"}], ")"}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "\[Beta]"}]}], " ", ")"}]}]}], "+", 
   
   RowBox[{
    SubscriptBox["\[PartialD]", "q"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "q"], " ", "\[Beta]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.563277920499642*^9, 3.563277938675212*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"L1", "[", 
     RowBox[{"L2", "[", 
      RowBox[{"\[Beta]", "[", 
       RowBox[{"r", ",", "q"}], "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563274202947558*^9, 3.563274222620336*^9}, {
   3.563277943191135*^9, 3.563277951801361*^9}, 3.563278123519712*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "4"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "-", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "q"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Beta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"3", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Beta]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"4", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "\[Equal]", 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Lambda]", "6"], " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "q"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.563274206819825*^9, 3.563274223140472*^9}, 
   3.563275987674491*^9, {3.563277944204212*^9, 3.5632779522269993`*^9}, 
   3.563278030254656*^9, 3.563278123904765*^9, 3.5633840903672447`*^9, 
   3.569426993170238*^9, 3.6077074484879427`*^9, 3.607780528928771*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full Space Green's Function with Pre-Strain", "Subtitle",
 CellChangeTimes->{{3.5473135029456725`*^9, 3.54731351524687*^9}, {
  3.5473174914951067`*^9, 3.5473174988861175`*^9}, {3.5473217394168468`*^9, 
  3.5473217652706275`*^9}}],

Cell["\<\
As in the paper, we introduce two algebriacally simple functions from which \
we build our true Green' s functions.\
\>", "Text",
 CellChangeTimes->{{3.5473219228555727`*^9, 3.5473219730541735`*^9}, {
  3.563278432970139*^9, 3.5632784332491627`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]1", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  SqrtBox[
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{"q", "^", "2"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]2", "[", 
    RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{"r", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]", "^", "6"}], " ", 
      RowBox[{"q", "^", "2"}]}]}]]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]1", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]2", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5473217772770476`*^9, 3.547321801188757*^9}, {
   3.5632782182723637`*^9, 3.5632783166370163`*^9}, 3.563278378913704*^9, 
   3.607707740163292*^9, {3.6077104804899178`*^9, 3.607710487618895*^9}, {
   3.607780675195586*^9, 3.607780678941637*^9}}],

Cell["\<\
These functions satisfy mechanichal equilibrium and have the right scalling \
for a point force applied at q=x=0:\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.5473220268260927`*^9}, {
  3.563278398859952*^9, 3.563278412931635*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"div", "[", "stress", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]", "\[Rule]", "\[Beta]1"}], ",", 
        RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"div", "[", "stress", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]", "\[Rule]", "\[Beta]2"}], ",", 
        RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]2"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"r", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547321824820503*^9, 3.547321875238142*^9}, {
  3.5632783241422167`*^9, 3.5632783427910423`*^9}, {3.6077806285676603`*^9, 
  3.6077806493105583`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5473218326527724`*^9, 3.547321875620164*^9}, 
   3.547381712132286*^9, 3.5473817957667704`*^9, 3.547385699480118*^9, 
   3.5632783434489193`*^9, 3.56327838166969*^9, 3.563278415504593*^9, 
   3.56338409043336*^9, 3.569427085290394*^9, {3.6077077234151*^9, 
   3.60770774203238*^9}, 3.607710196470709*^9, {3.607710466623466*^9, 
   3.607710489773114*^9}, 3.607710971214595*^9, {3.607780642670697*^9, 
   3.6077806507661247`*^9}, {3.607780683110971*^9, 3.607780702622752*^9}, 
   3.607780979080653*^9}]
}, Open  ]],

Cell["\<\
but are associated with discontinuous displacment fields as \[Rho][0,q]\
\[NotEqual]0:\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240751754165`*^9, 3.5473240802958293`*^9}, {
  3.563278452967359*^9, 3.563278470790634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"0", ",", "q"}], "]"}], "/.", 
       RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]1"}]}], ",", 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"0", ",", "q"}], "]"}], "/.", 
       RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "\[Element]", "Reals"}], ",", " ", 
      RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{"\[Epsilon]", "\[Rule]", " ", "1"}]}]], "Input",
 CellChangeTimes->{{3.563278472094472*^9, 3.563278522016953*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"Sign", "[", "q", "]"}]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      SuperscriptBox["\[Lambda]", "3"], 
      RowBox[{"Sign", "[", "q", "]"}]]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.563278476783362*^9, 3.5632785223527193`*^9}, 
   3.56338409056466*^9, 3.569427087643915*^9, 3.607710976960649*^9, 
   3.6077809851662283`*^9}]
}, Open  ]],

Cell["\<\
We take a linear combination of the two functions so that these discontinuity \
cancels out:\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240317301865`*^9, 3.5473240603269386`*^9}, {
  3.5473241343009667`*^9, 3.5473241418370323`*^9}, {3.547382173291645*^9, 
  3.5473822259398856`*^9}, {3.5632785663483353`*^9, 3.5632785871595917`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]fs", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "f"}], " ", "\[Lambda]"}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Beta]2", "[", 
      RowBox[{"r", ",", "q"}], "]"}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]", "^", "3"}], "  ", 
      RowBox[{"\[Beta]1", "[", 
       RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5473241455970373`*^9, 3.5473243044684615`*^9}, {
  3.547324623831092*^9, 3.547324673151561*^9}, {3.547324744170661*^9, 
  3.5473247674320936`*^9}, {3.547324806111159*^9, 3.547324824534791*^9}, {
  3.5473248616721115`*^9, 3.5473248897125597`*^9}, {3.54732498777076*^9, 
  3.547325018208603*^9}, {3.5473253291664815`*^9, 3.547325331634285*^9}, {
  3.5473254756723332`*^9, 3.547325477528736*^9}, {3.5473258483165436`*^9, 
  3.5473258517641497`*^9}, {3.5473819110747232`*^9, 3.547381934378207*^9}, {
  3.547383119634715*^9, 3.5473831209077873`*^9}, {3.563278594851967*^9, 
  3.563278639825953*^9}, {3.5632787135885963`*^9, 3.563278758411474*^9}, {
  3.607707704357025*^9, 3.6077077114107723`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]fs", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "f"}], " ", "\[Lambda]"}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", "\[Mu]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Kappa]2", "[", 
      RowBox[{"r", ",", "q"}], "]"}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]", "^", "3"}], " ", 
      RowBox[{"\[Kappa]1", "[", 
       RowBox[{"r", ",", "q"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5473243156792784`*^9, 3.547324327660099*^9}, {
   3.547324621233288*^9, 3.547324677419367*^9}, {3.5473247560908775`*^9, 
   3.5473247704488983`*^9}, {3.5473248101671658`*^9, 3.547324827405196*^9}, {
   3.547324863107314*^9, 3.5473248961397715`*^9}, 3.5473250243420115`*^9, {
   3.547325334414289*^9, 3.5473253368342924`*^9}, {3.547325487122753*^9, 
   3.547325493971165*^9}, {3.5473258575205603`*^9, 3.5473258606873655`*^9}, {
   3.5473819160743246`*^9, 3.547381941689421*^9}, {3.563278648557733*^9, 
   3.5632786547137117`*^9}, {3.56327876218015*^9, 3.563278765906452*^9}, {
   3.563278907476001*^9, 3.563278908366165*^9}, 3.607707714514799*^9, {
   3.60771100920059*^9, 3.6077110098329887`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", 
      RowBox[{"0", ",", "q"}], "]"}], "/.", 
     RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]fs"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "\[Element]", "Reals"}], ",", " ", 
      RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{"\[Epsilon]", "\[Rule]", " ", "1"}]}]], "Input",
 CellChangeTimes->{{3.5632786645073957`*^9, 3.563278673640575*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.563278674703199*^9, {3.563278717118638*^9, 3.563278767472818*^9}, 
   3.563384090669839*^9, 3.5694270948122883`*^9, {3.607710989923512*^9, 
   3.607711011598289*^9}, 3.6077809920332108`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"div", "[", "stress", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "\[Rule]", "\[Beta]fs"}], ",", 
      RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fs"}]}], "}"}]}], ",", 
   RowBox[{"r", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.56327888760546*^9, 3.563278894483531*^9}, {
  3.607780998463171*^9, 3.6077810148875847`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.563278894935917*^9, 3.563278910795706*^9}, 
   3.5633840907331944`*^9, 3.569427096132082*^9, {3.607710991679132*^9, 
   3.6077110126457977`*^9}, {3.607780996088851*^9, 3.607781016347766*^9}}]
}, Open  ]],

Cell["\<\
Again we verify the normalization of these functions by integrating the \
\[Sigma].n round a cylinder of radius r centered on the axis.\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240317301865`*^9, 3.5473240603269386`*^9}, {
  3.5473241343009667`*^9, 3.5473241418370323`*^9}, {3.547382173291645*^9, 
  3.54738229981922*^9}, {3.5632788276960497`*^9, 3.5632788392876377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ".", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"stress", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Beta]", "\[Rule]", "\[Beta]fs"}], ",", " ", 
               RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fs"}]}], "}"}]}], ",", 
            
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "r", " ", 
      RowBox[{"\[DifferentialD]", "\[Phi]"}], 
      RowBox[{"\[DifferentialD]", "q"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547381837345505*^9, 3.547381875177904*^9}, {
   3.563200774022729*^9, 3.563200778312598*^9}, {3.5632008978054333`*^9, 
   3.563200899118203*^9}, {3.563278799613957*^9, 3.563278810980977*^9}, {
   3.5632788444356337`*^9, 3.563278845686173*^9}, 3.6077810286095343`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "f"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.547381862416617*^9, 3.5473818937055464`*^9, 3.547381974085127*^9, 
   3.547385730624735*^9, 3.563198690661126*^9, 3.563200790935123*^9, 
   3.5632008794637003`*^9, 3.56320091479391*^9, {3.563278839989756*^9, 
   3.563278853394512*^9}, 3.563278918585397*^9, 3.563384115331895*^9, 
   3.5694271232916307`*^9, 3.6077079892997017`*^9, 3.60778108199269*^9}]
}, Open  ]],

Cell["The full algebriac forms of these fields is", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240317301865`*^9, 3.5473240603269386`*^9}, {
  3.5473241343009667`*^9, 3.5473241418370323`*^9}, {3.547382173291645*^9, 
  3.54738229981922*^9}, {3.547383090163669*^9, 3.547383111571456*^9}, {
  3.563279002887442*^9, 3.563279003279759*^9}, {3.569427120287106*^9, 
  3.569427128190748*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]fs", "[", 
     RowBox[{"r", ",", "q"}], "]"}], ",", 
    RowBox[{"\[Kappa]fs", "[", 
     RowBox[{"r", ",", "q"}], "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.569427130638605*^9, 3.569427151929243*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"f", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       SuperscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"f", " ", "\[Lambda]", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["\[Lambda]", "6"]}]}]]}]}], 
     RowBox[{
      RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]"}], "-", 
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Lambda]", "6"], " ", "\[Mu]"}]}]]}], ",", 
   FractionBox[
    RowBox[{"f", " ", "q"}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", "\[Mu]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.5694271433008957`*^9, 3.569427152402446*^9}, 
   3.6077080091902733`*^9, 3.607711018205996*^9, 3.607781117721043*^9}]
}, Open  ]],

Cell["\<\
We can recover the isotropic result by taking the limit of \[Lambda] \[Rule]1\
\
\>", "Text",
 CellChangeTimes->{{3.547322013281613*^9, 3.54732210692109*^9}, {
  3.5473225406069937`*^9, 3.5473225468473344`*^9}, {3.547323970555249*^9, 
  3.5473239920796385`*^9}, {3.5473240317301865`*^9, 3.5473240603269386`*^9}, {
  3.5473241343009667`*^9, 3.5473241418370323`*^9}, {3.547382173291645*^9, 
  3.54738229981922*^9}, {3.547383090163669*^9, 3.547383111571456*^9}, {
  3.563279002887442*^9, 3.563279003279759*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]fs", "[", 
      RowBox[{"r", ",", "q"}], "]"}], ",", 
     RowBox[{"\[Kappa]fs", "[", 
      RowBox[{"r", ",", "q"}], "]"}]}], "}"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473831153156705`*^9, 3.5473831453744717`*^9}, {
  3.563278925062166*^9, 3.563278932844963*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"f", " ", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["r", "2"]}]], " ", "\[Mu]"}]], ",", 
   FractionBox[
    RowBox[{"f", " ", "q"}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", "\[Mu]"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.54738314622252*^9, 3.547385731324775*^9, 
  3.563198691420248*^9, 3.563278933468975*^9, 3.563384115576908*^9, 
  3.5694271235101757`*^9, 3.607711086707498*^9, 3.60778111949149*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Half Space Green' s Function with Pre-Strain", "Subtitle",
 CellChangeTimes->{{3.5473823459566126`*^9, 3.547382371051134*^9}}],

Cell["\<\
We consider a force applied at r=0 and q=-d applied in the half space q<0. \
The free boundary at q=0 must be stress free. The reference state normal of \
the free boundary is (0,0,1) so we must set stress.(0,0,1)=(0,0,0) at q=0. To \
zeroth order, this condition fixes the value of P0:\
\>", "Text",
 CellChangeTimes->{{3.5473824252612705`*^9, 3.547382482083474*^9}, {
  3.547382518283184*^9, 3.5473825569318757`*^9}, {3.5473826242854395`*^9, 
  3.54738273816695*^9}, {3.5473827962583847`*^9, 3.5473828196201663`*^9}, {
  3.563364353437191*^9, 3.563364375597541*^9}, {3.6077811396326733`*^9, 
  3.607781148783996*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"stress", ".", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"q", "\[Rule]", " ", "0"}], "}"}]}], ")"}], "\[Equal]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.547382558684976*^9, 3.5473826082950735`*^9}, {
  3.5473827462150917`*^9, 3.547382777560193*^9}, {3.563364383079414*^9, 
  3.5633643889121647`*^9}, {3.607781153049612*^9, 3.6077811546906977`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "P0"}], " ", "\[Mu]"}], "+", 
     FractionBox["\[Mu]", 
      SuperscriptBox["\[Lambda]", "4"]]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.5473825796206365`*^9, 3.5473826088151035`*^9}, {
   3.547382751523193*^9, 3.547382778305236*^9}, 3.547385731579587*^9, 
   3.5631986916693068`*^9, 3.563364390034999*^9, 3.563384116175829*^9, 
   3.5694272978960342`*^9, 3.607711127569919*^9, 3.607781156108316*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"P0", "=", 
   FractionBox["1", 
    SuperscriptBox["\[Lambda]", "4"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633644036146593`*^9, 3.56336440407064*^9}}],

Cell["To linear order we get the following boundary condition:", "Text",
 CellChangeTimes->{{3.5473828779601707`*^9, 3.547382895811615*^9}, {
   3.5473829569385767`*^9, 3.54738296291395*^9}, 3.547383034083502*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BoundaryCondition", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"stress", ".", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"q", "\[Rule]", " ", "0"}], "}"}]}], ")"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.547382903663785*^9, 3.5473829178314304`*^9}, {
  3.5473829649080086`*^9, 3.547382990040298*^9}, {3.563364441665099*^9, 
  3.563364444111183*^9}, {3.607781171896634*^9, 3.6077811785316896`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["\[Beta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "0"}], "]"}], "-", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["\[Beta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "0"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Lambda]", "4"]}]]}], ",", "0", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Mu]"}], " ", 
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[Mu]", " ", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "0"}], "]"}]}], 
      RowBox[{"r", " ", 
       SuperscriptBox["\[Lambda]", "4"]}]]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{3.6077811810210743`*^9}]
}, Open  ]],

Cell["We guess a final deformation field of the form:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, 
   3.563364479521531*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]hs", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Beta]fs", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"a1", " ", 
    RowBox[{"\[Beta]1", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a2", " ", 
    RowBox[{"\[Beta]2", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a3", " ", 
    RowBox[{"\[Beta]1", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", " ", 
        RowBox[{"\[Lambda]", "^", "3"}]}]}]}], "]"}]}], "+", 
   RowBox[{"a4", " ", 
    RowBox[{"\[Beta]2", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", "/", 
        RowBox[{"\[Lambda]", "^", "3"}]}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5473833301347218`*^9, 3.5473833843104258`*^9}, {
  3.5473834439504547`*^9, 3.547383444734497*^9}, {3.547383477103036*^9, 
  3.547383546160844*^9}, {3.5473843318253145`*^9, 3.5473843717789087`*^9}, {
  3.563364483711067*^9, 3.5633644999433804`*^9}, {3.563364550522829*^9, 
  3.56336459225209*^9}, {3.563364743429427*^9, 3.5633647435578833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]hs", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Kappa]fs", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"a1", " ", 
    RowBox[{"\[Kappa]1", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a2", " ", 
    RowBox[{"\[Kappa]2", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
   RowBox[{"a3", " ", 
    RowBox[{"\[Kappa]1", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", " ", 
        RowBox[{"\[Lambda]", "^", "3"}]}]}]}], "]"}]}], "+", 
   RowBox[{"a4", " ", 
    RowBox[{"\[Kappa]2", "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", 
       RowBox[{"d", "/", 
        RowBox[{"\[Lambda]", "^", "3"}]}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.547383610769244*^9, 3.5473836275930576`*^9}, {
  3.547384385963278*^9, 3.547384400599693*^9}, {3.5633645987017307`*^9, 
  3.563364614787027*^9}, {3.563364746400897*^9, 3.5633647465434513`*^9}}],

Cell["\<\
Since this is a linear sum of solutions to the bulk equations of mechanichal \
equilibrium, it is itself also solution. The boundary condition reduces to \
the following rather complicated expression:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.5473846386595135`*^9}, {3.547390412427184*^9, 
  3.5473904707390337`*^9}, {3.56336540798849*^9, 3.5633654157304296`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"BoundaryCondition", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]hs"}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]hs"}]}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"r", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5473835763252172`*^9, 3.5473836045180964`*^9}, {
   3.5473836356322527`*^9, 3.5473836726626563`*^9}, {3.5473838233033886`*^9, 
   3.5473838492407417`*^9}, 3.547384446719512*^9, {3.5633646306984158`*^9, 
   3.5633646359876337`*^9}, {3.563364848316353*^9, 3.56336490086653*^9}, {
   3.56336534401448*^9, 3.56336538794487*^9}, {3.60778119560893*^9, 
   3.60778121813383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["d", "2"], "+", 
                 SuperscriptBox["r", "2"]}]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["d", "2"], "+", 
                  SuperscriptBox["r", "2"]}]], " ", 
                SuperscriptBox["\[Lambda]", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["d", "2"], " ", 
                   SuperscriptBox["\[Lambda]", "6"]}]}]]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "a3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["d", "2"], "+", 
                  SuperscriptBox["r", "2"]}]]}], "+", 
               RowBox[{"a2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["d", "2"], "+", 
                  SuperscriptBox["r", "2"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "a1"}], "+", "a4", "+", 
                  RowBox[{"a4", " ", 
                   SuperscriptBox["\[Lambda]", "6"]}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["d", "2"], " ", 
                   SuperscriptBox["\[Lambda]", "6"]}]}]]}]}], ")"}], " ", 
             "\[Mu]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["d", "2"], "+", 
                 SuperscriptBox["r", "2"]}]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["d", "2"], "+", 
                  SuperscriptBox["r", "2"]}]], " ", 
                SuperscriptBox["\[Lambda]", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "9"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["d", "2"], " ", 
                   SuperscriptBox["\[Lambda]", "6"]}]}]]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "a3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["d", "2"], "+", 
                  SuperscriptBox["r", "2"]}]]}], "+", 
               RowBox[{"a2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["d", "2"], "+", 
                  SuperscriptBox["r", "2"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Lambda]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "a1"}], "+", "a4", "+", 
                  RowBox[{"a4", " ", 
                   SuperscriptBox["\[Lambda]", "6"]}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["d", "2"], " ", 
                   SuperscriptBox["\[Lambda]", "6"]}]}]]}]}], ")"}], " ", 
             "\[Mu]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Lambda]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["\[Lambda]", "6"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}], ")"}]}], ",", "0", ",", 
    RowBox[{
     FractionBox["1", "4"], " ", "d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{"\[Pi]", "-", 
              RowBox[{"\[Pi]", " ", 
               SuperscriptBox["\[Lambda]", "6"]}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["d", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]]}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Lambda]", "6"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["d", "2"], " ", 
                  SuperscriptBox["\[Lambda]", "6"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]}]]}], "\[Pi]"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"a1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "a4"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["d", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "+", 
              FractionBox[
               RowBox[{"a3", "+", 
                RowBox[{"2", " ", "a2", " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"a3", " ", 
                 SuperscriptBox["\[Lambda]", "6"]}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["d", "2"], " ", 
                   SuperscriptBox["\[Lambda]", "6"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ")"}], " ", "\[Mu]"}], 
        SuperscriptBox["\[Lambda]", "4"]]}], ")"}]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.563364890213669*^9, 3.563364915180234*^9}, {
   3.5633653459101048`*^9, 3.563365389134226*^9}, 3.5633841272792377`*^9, 
   3.569427463317341*^9, 3.607710142707883*^9, 3.607711158828689*^9, {
   3.6077812151131897`*^9, 3.60778122937372*^9}}]
}, Open  ]],

Cell["\<\
We find the coeficients by expanding out the boundary condition to fourth \
order in r and setting each order to zero individually, yielding 8 equations \
that are linear in the unkown coefficients. The LogicExpand function takes an \
equality between two power-series and returns a list of equations equating \
the series order by order. \
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.5473847198192153`*^9}, 3.5631985082816057`*^9, {
   3.563198838078886*^9, 3.563198862052001*^9}, {3.563198974111112*^9, 
   3.563199039702476*^9}, {3.563365421882738*^9, 3.563365422483082*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefficients", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"LogicalExpand", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{"BoundaryCondition", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]hs"}], ",", 
              RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]hs"}]}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "\[Element]", " ", "Reals"}], ",", " ", 
       RowBox[{"r", ">", "0"}], ",", 
       RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.563198732673685*^9, 3.563198783209894*^9}, {
   3.563198899238008*^9, 3.563198900132765*^9}, {3.56320061804813*^9, 
   3.563200618843442*^9}, {3.563364654249332*^9, 3.563364670622332*^9}, {
   3.563365226206979*^9, 3.5633653040722113`*^9}, {3.563365690136923*^9, 
   3.563365691324046*^9}, 3.607781222692889*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", 
    FractionBox[
     RowBox[{"f", " ", 
      SuperscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "-", 
        SuperscriptBox["\[Lambda]", "6"], "+", 
        SuperscriptBox["\[Lambda]", "9"]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "3"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        SuperscriptBox["\[Lambda]", "6"], "+", 
        SuperscriptBox["\[Lambda]", "9"]}], ")"}], " ", "\[Mu]"}]]}], ",", 
   RowBox[{"a2", "\[Rule]", 
    FractionBox[
     RowBox[{"f", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "-", 
        SuperscriptBox["\[Lambda]", "6"], "+", 
        SuperscriptBox["\[Lambda]", "9"]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "3"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        SuperscriptBox["\[Lambda]", "6"], "+", 
        SuperscriptBox["\[Lambda]", "9"]}], ")"}], " ", "\[Mu]"}]]}], ",", 
   RowBox[{"a3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"f", " ", 
       SuperscriptBox["\[Lambda]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         SuperscriptBox["\[Lambda]", "6"], "+", 
         SuperscriptBox["\[Lambda]", "9"]}], ")"}], " ", "\[Mu]"}]]}]}], ",", 
   
   RowBox[{"a4", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"f", " ", 
       SuperscriptBox["\[Lambda]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "6"]}], ")"}]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Lambda]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         SuperscriptBox["\[Lambda]", "6"], "+", 
         SuperscriptBox["\[Lambda]", "9"]}], ")"}], " ", "\[Mu]"}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.563198745934841*^9, 3.563198784135282*^9}, 
   3.563198900807871*^9, 3.5631990433485518`*^9, 3.563200623042316*^9, 
   3.563364790535177*^9, {3.563365227656947*^9, 3.563365304673892*^9}, 
   3.563365691792207*^9, 3.563384128371758*^9, 3.569427464340432*^9, 
   3.607710144497631*^9, 3.607711164955998*^9, 3.607781241041218*^9}]
}, Open  ]],

Cell["\<\
If we substitute these coeficients back into the boundary condtion it is \
indeed completely satisfied, and therefore the proposed form is indeed the \
true Green's function, not just the solution for the first four powers of r.\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.56319905157425*^9, 3.563199061293634*^9}, {
  3.563365431497026*^9, 3.563365432569572*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"BoundaryCondition", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]hs"}], ",", 
       RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]hs"}]}], "}"}]}], "]"}], "/.",
    "coefficients"}], "]"}]], "Input",
 CellChangeTimes->{{3.5473845070712776`*^9, 3.547384517695481*^9}, 
   3.5473845646316824`*^9, {3.5633653095522614`*^9, 3.563365313525329*^9}, {
   3.607781257951765*^9, 3.607781258647225*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.547384508337949*^9, 3.547384518098504*^9}, 
   3.5473845654177227`*^9, 3.5473857393980217`*^9, 3.5631989143723917`*^9, {
   3.5631990472979183`*^9, 3.56319906480618*^9}, 3.563365317265422*^9, 
   3.563384128495359*^9, 3.569427464462634*^9, {3.607710227880824*^9, 
   3.607710230002429*^9}, 3.607710425799906*^9, 3.607711220374338*^9, 
   3.6077812592351713`*^9}]
}, Open  ]],

Cell["\<\
There is one final complication: as before the \[Beta]1 and \[Beta]3 fields \
in our solution give rise to discontinuities on the axis since \[Rho][0,q]\
\[NotEqual]0. \
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
   3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
   3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
   3.547391690231496*^9}, 3.54739181636071*^9, {3.563199100841964*^9, 
   3.563199102097258*^9}, {3.5633654538661537`*^9, 3.563365529855578*^9}, {
   3.563365708172594*^9, 3.563365725177499*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", 
       RowBox[{"0", ",", "q"}], "]"}], "/.", 
      RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]hs"}]}], "/.", 
     "coefficients"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", ">", "0"}], ",", 
     RowBox[{"q", "<", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563365538443613*^9, 3.5633656237987843`*^9}, {
  3.563365677678135*^9, 3.5633656969084463`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Lambda]", "3"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         SuperscriptBox["\[Lambda]", "6"], "+", 
         SuperscriptBox["\[Lambda]", "9"]}], ")"}], " ", "\[Mu]"}]]}]]}], 
  SqrtBox["\[Pi]"]]], "Output",
 CellChangeTimes->{{3.563365554009837*^9, 3.5633656248906193`*^9}, {
   3.563365674332382*^9, 3.5633656979360332`*^9}, 3.563384128895884*^9, 
   3.569427623067109*^9, 3.6077112257566137`*^9, 3.6077812646409883`*^9}]
}, Open  ]],

Cell["\<\
\[LineSeparator]We see that the discontiuinty does travels through the enitre \
half space at constant magnitude, We can resotre material contiuity simply by \
adding a term propotional to q  to \[Beta].\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
   3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
   3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
   3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
   3.5473917878550797`*^9}, {3.5473918269433155`*^9, 
   3.5473918320306063`*^9}, {3.5632001121668262`*^9, 
   3.5632001204062977`*^9}, {3.563365755989242*^9, 3.56336582044767*^9}, {
   3.563366942107463*^9, 3.5633669586498957`*^9}, {3.5633669954984713`*^9, 
   3.5633670011531487`*^9}, 3.607711228104525*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]hscontinuous", "[", 
    RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]hs", "[", 
      RowBox[{"r", ",", "q"}], "]"}], ")"}], "+", 
    FractionBox[
     RowBox[{"f", " ", 
      SuperscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Lambda]", "3"]}], ")"}], "q"}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        SuperscriptBox["\[Lambda]", "6"], "+", 
        SuperscriptBox["\[Lambda]", "9"]}], ")"}], " ", "\[Mu]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5632002193066893`*^9, 3.563200248953545*^9}, {
   3.563365827514679*^9, 3.563365870384297*^9}, {3.563366062470195*^9, 
   3.563366064364983*^9}, 3.56336636526217*^9, {3.6077112376478453`*^9, 
   3.607711241914064*^9}}],

Cell["\<\
Unlike in the 2-D case where the term added corrosponded to a constant \
displacement and therefore trivilaly did not intefere with equation of \
equilibrium or the boundary conditions, this term produces inwards \
displacements that vary with r (as they must for volume preservation). \
However, putting this form for \[Beta] back into the boundary condition and \
the mechanichal equilibrium condition, we see that they are indeed still \
satisfied and that continuity has been restored, and hence that this is the \
complete solutions:\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.563365755989242*^9, 
  3.56336582044767*^9}, {3.563366942107463*^9, 3.5633669586498957`*^9}, {
  3.5633669954984713`*^9, 3.563367105909593*^9}, {3.563367159988551*^9, 
  3.563367199188003*^9}, {3.563378298764769*^9, 3.563378305307415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", 
       RowBox[{"0", ",", "q"}], "]"}], "/.", 
      RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]hscontinuous"}]}], "/.", 
     "coefficients"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", ">", "0"}], ",", 
     RowBox[{"q", "<", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5633660528124943`*^9, 3.5633660556127577`*^9}, {
  3.563366396259004*^9, 3.563366401497734*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.56336605649258*^9, 3.563366067233433*^9}, {
   3.5633663914345913`*^9, 3.56336640211483*^9}, 3.563384129192628*^9, 
   3.5694276525172663`*^9, {3.607711234243148*^9, 3.607711244875185*^9}, 
   3.607781271277068*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"div", "[", "stress", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "\[Rule]", "\[Beta]hscontinuous"}], ",", 
      RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]hs"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563366188603256*^9, 3.563366207665505*^9}, {
   3.607781278592602*^9, 3.607781282353121*^9}, {3.6077813580295067`*^9, 
   3.607781362045506*^9}, 3.607781559121784*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5633662051219673`*^9, {3.563366360411603*^9, 3.563366372435417*^9}, 
   3.563366480012619*^9, 3.563384130163364*^9, 3.569427653979137*^9, 
   3.607711270033927*^9, {3.60778127589021*^9, 3.607781291803076*^9}, 
   3.607781355926331*^9, 3.6077815054221907`*^9, 3.6077815596034517`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", "BoundaryCondition", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]", "\[Rule]", "\[Beta]hscontinuous"}], ",", 
        RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]hs"}]}], "}"}]}], "/.", 
     "coefficients"}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", ">", "0"}], ",", 
     RowBox[{"q", "<", "0"}], ",", 
     RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563366498641244*^9, 3.563366512211447*^9}, {
  3.607781287325871*^9, 3.607781299799657*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.563366514544403*^9, 3.563384130475773*^9, 
  3.569427654448461*^9, 3.607711270898541*^9, 3.607781561449929*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Isotropic Half Space Green' s Function ", "Subtitle",
 CellChangeTimes->{{3.5473823459566126`*^9, 3.547382371051134*^9}, {
  3.5633678481094227`*^9, 3.563367853643867*^9}}],

Cell["\<\
The isotropic half space Green\[CloseCurlyQuote]s function is simply the \
limit of the above as \[Lambda] \[Rule]1, 
\
\>", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.563365755989242*^9, 
  3.56336582044767*^9}, {3.563366942107463*^9, 3.5633669586498957`*^9}, {
  3.5633669954984713`*^9, 3.563367105909593*^9}, {3.563367159988551*^9, 
  3.56336724129106*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]hscontinuous", "[", 
      RowBox[{"r", ",", "q"}], "]"}], "/.", "coefficients"}], ",", " ", 
    RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.56336724335355*^9, 3.563367331004087*^9}, {
  3.56336737288293*^9, 3.563367400271969*^9}, {3.5633676836230783`*^9, 
  3.563367795735224*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"f", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
          SuperscriptBox["r", "2"]}]], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
          SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
          SuperscriptBox["r", "2"]}]], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
          SuperscriptBox["r", "2"]}]]}], ")"}]}], "-", 
     RowBox[{"2", " ", "d", " ", "q", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
          SuperscriptBox["r", "2"]}]], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
           SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
      SuperscriptBox["r", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
     SuperscriptBox["r", "2"]}]], " ", "\[Mu]"}]]], "Output",
 CellChangeTimes->{{3.5633677392772207`*^9, 3.5633677961126432`*^9}, 
   3.5633841321528797`*^9, 3.56942766928706*^9, 3.607711279741136*^9, 
   3.607781571650344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]hs", "[", 
      RowBox[{"r", ",", "q"}], "]"}], "/.", "coefficients"}], ",", " ", 
    RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.563367277853467*^9, 3.563367283029468*^9}, {
  3.56336750117465*^9, 3.563367532532222*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"f", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "q"}], ")"}], "2"]}], "+", 
          SuperscriptBox["r", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]], "+", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], ")"}]}], "+", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "-", "q"}], ")"}], "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "+", "q"}], ")"}], "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ")"}]}], 
  RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]"}]]], "Output",
 CellChangeTimes->{
  3.563367288832967*^9, {3.5633675091826477`*^9, 3.5633675329861307`*^9}, 
   3.563384137269388*^9, 3.569427674115304*^9, 3.607711289267815*^9, 
   3.6077815828592777`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ring Loadings in Isotropic Full Spaces", "Subtitle",
 CellChangeTimes->{{3.5473823459566126`*^9, 3.547382371051134*^9}, {
  3.5633678481094227`*^9, 3.563367853643867*^9}, {3.563376811981929*^9, 
  3.563376832669715*^9}, {3.563379115531207*^9, 3.5633791263031673`*^9}, {
  3.563383276573226*^9, 3.563383278093018*^9}}],

Cell["\<\
For a force in the axial direction loaded on a ring at a radius a from the \
axis of symmetery the full space Green\[CloseCurlyQuote]s function is\
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
  3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
  3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
  3.5632744308549013`*^9, 3.563274449086158*^9}, {3.5632762990747023`*^9, 
  3.56327630640975*^9}, {3.5632767936305847`*^9, 3.563276858831808*^9}, {
  3.563276902557493*^9, 3.563276944412994*^9}, {3.563276991230427*^9, 
  3.5632770425499268`*^9}, {3.563277208405218*^9, 3.563277234673223*^9}, {
  3.563277267062326*^9, 3.5632774135380297`*^9}, {3.563279982868926*^9, 
  3.563280008090003*^9}, {3.563376958484502*^9, 3.56337696007437*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]fullspaceradialring", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"fr", " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "r"}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"EllipticE", "[", 
        FractionBox[
         RowBox[{"4", " ", "a", " ", "r"}], 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "r"}], ")"}], "2"]}]], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"EllipticK", "[", 
        FractionBox[
         RowBox[{"4", " ", "a", " ", "r"}], 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "r"}], ")"}], "2"]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    RowBox[{"\[Pi]", "^", "2"}], " ", "a", " ", "\[Mu]", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "r"}], ")"}], "2"]}]]}]]}]], "Input",
 CellChangeTimes->{{3.5333257963642807`*^9, 3.5333258046634693`*^9}, 
   3.53332596656835*^9, 3.533331022314039*^9, {3.533331065183847*^9, 
   3.533331079351954*^9}, 3.5333311123849497`*^9, {3.56328002093077*^9, 
   3.563280036414966*^9}, 3.563280075736904*^9, {3.563280240486126*^9, 
   3.563280258982407*^9}, {3.563376963415447*^9, 3.563376973639288*^9}, {
   3.563381900007979*^9, 3.563381912676264*^9}, {3.563382003216468*^9, 
   3.563382003530183*^9}, 3.563382078391986*^9, {3.6077074913470373`*^9, 
   3.607707497571089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]fullspaceradialring", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"fr", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"EllipticE", "[", 
        FractionBox[
         RowBox[{"4", " ", "a", " ", "r"}], 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "r"}], ")"}], "2"]}]], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "r"}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"EllipticK", "[", 
        FractionBox[
         RowBox[{"4", " ", "a", " ", "r"}], 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "r"}], ")"}], "2"]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"\[Pi]", "^", "2"}], " ", "a", " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "r"}], ")"}], "2"]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "r"}], ")"}], "2"]}]]}]]}]], "Input",
 CellChangeTimes->{{3.533325832574926*^9, 3.533325881525125*^9}, {
   3.5333259795185547`*^9, 3.533325990053073*^9}, {3.53333101868087*^9, 
   3.533331019520567*^9}, 3.533331061927578*^9, 3.533331123480041*^9, {
   3.563280022807266*^9, 3.5632800421553707`*^9}, 3.5632800779850492`*^9, {
   3.5632802556155977`*^9, 3.563280260758987*^9}, {3.563282476575045*^9, 
   3.5632824808473053`*^9}, {3.5633769772084312`*^9, 3.563376978854559*^9}, 
   3.5633770194072638`*^9, {3.5633819055099373`*^9, 3.563381916900794*^9}, {
   3.563382005227862*^9, 3.563382005658805*^9}, 3.5633820825538054`*^9, 
   3.607707493554009*^9}],

Cell["\<\
These have been deduced from the existing traditional linear elastic \
solutions (see paper) so we do not really need to verify they satisfy the \
equations of equilibrium, but we can do so:\
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
  3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
  3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
  3.5632744308549013`*^9, 3.563274449086158*^9}, {3.5632762990747023`*^9, 
  3.56327630640975*^9}, {3.5632767936305847`*^9, 3.563276858831808*^9}, {
  3.563276902557493*^9, 3.563276944412994*^9}, {3.563276991230427*^9, 
  3.5632770425499268`*^9}, {3.563277208405218*^9, 3.563277234673223*^9}, {
  3.563277267062326*^9, 3.5632774135380297`*^9}, {3.563279982868926*^9, 
  3.563280008090003*^9}, {3.563376958484502*^9, 3.56337696007437*^9}, {
  3.563377066457828*^9, 3.563377076255291*^9}, {3.5633838780352173`*^9, 
  3.5633839713949633`*^9}, {3.6077816719990187`*^9, 3.60778167217299*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"div", "[", "PK1", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ">", "0"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "\[Rule]", "\[Beta]fullspaceradialring"}], ",", 
      RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fullspaceradialring"}]}], 
     "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6077817681356897`*^9, 3.607781778465199*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.607781783271644*^9}]
}, Open  ]],

Cell["\<\
For a force in the raidal direction loaded on a ring at a radius a from the \
axis of symmetery the full space Green\[CloseCurlyQuote]s function is\
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
  3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
  3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
  3.5632744308549013`*^9, 3.563274449086158*^9}, {3.5632762990747023`*^9, 
  3.56327630640975*^9}, {3.5632767936305847`*^9, 3.563276858831808*^9}, {
  3.563276902557493*^9, 3.563276944412994*^9}, {3.563276991230427*^9, 
  3.5632770425499268`*^9}, {3.563277208405218*^9, 3.563277234673223*^9}, {
  3.563277267062326*^9, 3.5632774135380297`*^9}, {3.563279982868926*^9, 
  3.563280008090003*^9}, {3.563376958484502*^9, 3.56337696007437*^9}, {
  3.563377095649304*^9, 3.563377096334691*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]fullspaceaxialring", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"fa", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "r"}], ")"}], "^", "2"}], "+", 
      RowBox[{"q", "^", "2"}]}]], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"EllipticE", "[", 
       FractionBox[
        RowBox[{"4", " ", "a", " ", "r"}], 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "r"}], ")"}], "2"]}]], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "r"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "r"}], ")"}], "2"]}]]}], ")"}], " ", 
       RowBox[{"EllipticK", "[", 
        FractionBox[
         RowBox[{"4", " ", "a", " ", "r"}], 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "r"}], ")"}], "2"]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    RowBox[{"\[Pi]", "^", "2"}], " ", "\[Mu]", "  "}]]}]], "Input",
 CellChangeTimes->{{3.5333257963642807`*^9, 3.5333258046634693`*^9}, 
   3.53332596656835*^9, 3.533331022314039*^9, {3.533331065183847*^9, 
   3.533331079351954*^9}, 3.5333311123849497`*^9, {3.56328002093077*^9, 
   3.563280036414966*^9}, 3.563280075736904*^9, {3.563280240486126*^9, 
   3.563280258982407*^9}, {3.56328245407052*^9, 3.563282456840273*^9}, {
   3.563282498262559*^9, 3.563282544524724*^9}, {3.56328258947923*^9, 
   3.563282593285384*^9}, 3.563282665708625*^9, {3.563377101829979*^9, 
   3.563377107104775*^9}, {3.607707507599419*^9, 3.607707531953545*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]fullspaceaxialring", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"fa", " ", "2", " ", "q", " ", 
    RowBox[{"EllipticE", "[", 
     FractionBox[
      RowBox[{"4", " ", "a", " ", "r"}], 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "r"}], ")"}], "2"]}]], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"\[Pi]", "^", "2"}], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "r"}], ")"}], "2"]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "r"}], ")"}], "2"]}]]}]]}]], "Input",
 CellChangeTimes->{{3.533325832574926*^9, 3.533325881525125*^9}, {
   3.5333259795185547`*^9, 3.533325990053073*^9}, {3.53333101868087*^9, 
   3.533331019520567*^9}, 3.533331061927578*^9, 3.533331123480041*^9, {
   3.563280022807266*^9, 3.5632800421553707`*^9}, 3.5632800779850492`*^9, {
   3.5632802556155977`*^9, 3.563280260758987*^9}, {3.563282466536065*^9, 
   3.563282473183836*^9}, {3.563282600492786*^9, 3.563282660531685*^9}, {
   3.563377111874712*^9, 3.563377114898718*^9}, 3.607707534970625*^9}],

Cell["We can verify these satisfy the equations of equilibrium:", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
  3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
  3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
  3.5632744308549013`*^9, 3.563274449086158*^9}, {3.5632762990747023`*^9, 
  3.56327630640975*^9}, {3.5632767936305847`*^9, 3.563276858831808*^9}, {
  3.563276902557493*^9, 3.563276944412994*^9}, {3.563276991230427*^9, 
  3.5632770425499268`*^9}, {3.563277208405218*^9, 3.563277234673223*^9}, {
  3.563277267062326*^9, 3.5632774135380297`*^9}, {3.563279982868926*^9, 
  3.563280008090003*^9}, {3.563376958484502*^9, 3.56337696007437*^9}, {
  3.563377066457828*^9, 3.563377076255291*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"div", "[", "PK1", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ">", "0"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "\[Rule]", "\[Beta]fullspaceaxialring"}], ",", 
      RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]fullspaceaxialring"}]}], 
     "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.607781797906241*^9, 3.6077818000732927`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.6077818152212*^9}]
}, Open  ]],

Cell["\<\
We verify the normalization of these two ring loadings by integrating \
stress.n around an infenitesimal circle in the q-r plane of radius w centered \
on the points q=0 r=a so that the ring loading passes through the center of \
the circle. Since w<<1 we can Taylor expand the stress in w, keeping only the \
divergent term O(1/w) which, after integration around the circle of \
circumference 2 \[Pi] w gives a finite answer.  \
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQLdAwcfHP3FeOZy43rAbRQep8l0H0Z5cZYDqwLfsL
iGYIW/oNRFf0WvwG0fwr2Zl+Aemo6NviGT2vHM8dVJIC0d+SkxgzgfQaGV8m
EH1A18QeROvMi3IH0X+uXfQB0fbmvEEgekX883AQzTAzMA5E93znKQbR3N2h
ZSB68r/EKhDdZb6xB0Tbnbt9NgtI+z1kugiiuRrPq88C0raJTBogun2ZnymI
jtDuMAPRp2+efjAHSGsbhzwB0ce6170B0bfme/0A0bv2T/4LojdMEvsPop3y
BVnnAunv8n95QLQP93cTEH1AeL05iC44W2Lu8/CV4/N3fWAaAAmQqdc=
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     RowBox[{"2", " ", "\[Pi]"}]], 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"\[CapitalPhi]", "\[Element]", "Reals"}], ",", 
         RowBox[{"w", ">", "0"}]}], "}"}], ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Normal", "[", 
               RowBox[{"FullSimplify", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"PK1", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "\[Beta]", "\[Rule]", " ", "\[Beta]fullspaceradialring"}],
                     ",", 
                    RowBox[{
                    "\[Kappa]", "\[Rule]", " ", 
                    "\[Kappa]fullspaceradialring"}]}], "}"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}],
                 "]"}], "]"}], "/.", 
              RowBox[{"\[Epsilon]", "\[Rule]", " ", "1"}]}], ")"}], ".", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], ",", "0", ",", 
              RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"q", "\[Rule]", " ", 
              RowBox[{"w", " ", 
               RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}]}], ",", " ", 
             RowBox[{"r", "\[Rule]", " ", 
              RowBox[{"a", "+", 
               RowBox[{"w", " ", 
                RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}]}]}], "}"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], "]"}], 
     "w", 
     RowBox[{"\[DifferentialD]", "\[CapitalPhi]"}]}]}], ",", 
   RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563381333990325*^9, 3.563381341965467*^9}, {
  3.563381821951613*^9, 3.563381823887376*^9}, {3.563382331730856*^9, 
  3.5633823511465273`*^9}, {3.563383147221798*^9, 3.563383170553005*^9}, {
  3.607781827615981*^9, 3.607781828275255*^9}, {3.607781909675613*^9, 
  3.607781910166731*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["fr", 
     RowBox[{"2", " ", "a", " ", "\[Pi]"}]]}], ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.563381597327539*^9, 3.563381826467979*^9, 3.563381938299448*^9, 
   3.5633820488497353`*^9, 3.563382102369081*^9, {3.5633823394792213`*^9, 
   3.563382358704219*^9}, 3.563383181991015*^9, 3.563384154568556*^9, 
   3.569426312574009*^9, 3.6077075872575407`*^9, 3.607781900906712*^9, 
   3.607781964421753*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     RowBox[{"2", " ", "\[Pi]"}]], 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"\[CapitalPhi]", "\[Element]", "Reals"}], ",", 
         RowBox[{"w", ">", "0"}]}], "}"}], ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Normal", "[", 
               RowBox[{"FullSimplify", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"PK1", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "\[Beta]", "\[Rule]", " ", "\[Beta]fullspaceaxialring"}], 
                    ",", 
                    RowBox[{
                    "\[Kappa]", "\[Rule]", " ", 
                    "\[Kappa]fullspaceaxialring"}]}], "}"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}],
                 "]"}], "]"}], "/.", 
              RowBox[{"\[Epsilon]", "\[Rule]", " ", "1"}]}], ")"}], ".", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], ",", "0", ",", 
              RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"q", "\[Rule]", " ", 
              RowBox[{"w", " ", 
               RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}]}], ",", " ", 
             RowBox[{"r", "\[Rule]", " ", 
              RowBox[{"a", "+", 
               RowBox[{"w", " ", 
                RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}]}]}]}], "}"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], "]"}], 
     "w", 
     RowBox[{"\[DifferentialD]", "\[CapitalPhi]"}]}]}], ",", 
   RowBox[{"w", "\[Rule]", " ", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563381333990325*^9, 3.563381341965467*^9}, {
  3.563381821951613*^9, 3.563381823887376*^9}, {3.56338185770856*^9, 
  3.563381860684092*^9}, {3.563382372299177*^9, 3.563382377554081*^9}, {
  3.56338317433927*^9, 3.563383191048305*^9}, {3.607781836814122*^9, 
  3.607781837545505*^9}, {3.607781913004286*^9, 3.60778191369658*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["fa", 
     RowBox[{"2", " ", "a", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.563381597327539*^9, 3.563381826467979*^9, 
  3.56338186791405*^9, 3.563381941934741*^9, 3.5633820524908524`*^9, 
  3.563382105999147*^9, 3.563382384870006*^9, 3.56338319888874*^9, 
  3.563384163898443*^9, 3.5694263204630117`*^9, 3.607707598088375*^9, 
  3.607781907273768*^9, 3.607782020016836*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ring Loadings in Isotropic Half Spaces", "Subtitle",
 CellChangeTimes->{{3.5473823459566126`*^9, 3.547382371051134*^9}, {
  3.5633678481094227`*^9, 3.563367853643867*^9}, {3.563376811981929*^9, 
  3.563376832669715*^9}, {3.563379115531207*^9, 3.5633791263031673`*^9}, {
  3.563383276573226*^9, 3.56338329374795*^9}}],

Cell["\<\
To create the half space Green\[CloseCurlyQuote]s functions, we apply the \
above full space functions at q=-h and apply appropiate image forces and \
higher-order terms at q=-h. For the axial-loading case the images are:\
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/eWPykGJvFeOSfy/D4PoAGGONEkg/eqrcxWINnOu
ngCiN9iyTgHRYe8TkmWA9JEVPKkgukFxdQOINroR3AiiNe757wTRF2Kqn4Lo
Jfpxr0D0rl8Mr8H8MNZzzj2vHFMYeM+D6PvL69dPAdIBwX3bQXRYwWHnqUD6
0+krriC66nO+F4hOlraNANFmi/7HgejYAM1MEN0nsnkXiJ6+ctd+EC31d9M1
EM02f8tNEG07y3zPTCDdYJ5yGkRvyuS9BaILdwaC6elF5X9BdNHsLjAtdjrV
cRaQXiwk5gOiGdZNDQTRSh37wTQAIDKcLA==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]axialimages", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Beta]fullspaceaxialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "-", "d"}]}], "]"}], "+", 
   FractionBox[
    RowBox[{"2", " ", "d", " ", "q", " ", 
     RowBox[{
      SuperscriptBox["\[Beta]fullspaceaxialring", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", 
       RowBox[{"q", "-", "d"}]}], "]"}]}], 
    RowBox[{"q", "-", "d"}]]}]}]], "Input",
 CellChangeTimes->{{3.56337662437936*^9, 3.5633766624390373`*^9}, {
   3.56337730877573*^9, 3.563377310564521*^9}, {3.5633773679427643`*^9, 
   3.563377370855197*^9}, 3.56425254099086*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]axialimages", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Kappa]fullspaceaxialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "-", "d"}]}], "]"}], "+", 
   RowBox[{"2", " ", "d", " ", 
    RowBox[{
     SuperscriptBox["\[Kappa]fullspaceaxialring", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.56337667391744*^9, 3.5633766863803463`*^9}, {
  3.563377372742086*^9, 3.56337737833947*^9}, {3.564252425498468*^9, 
  3.5642524321024113`*^9}}],

Cell["\<\
We can verify these images also satisfy the bulk equations of equilibrium:\
\>", "Text",
 CellChangeTimes->{{3.5473195805468826`*^9, 3.547319644025854*^9}, {
  3.5473199604423*^9, 3.5473199647584167`*^9}, {3.547320227360146*^9, 
  3.547320245166748*^9}, {3.547320281767269*^9, 3.547320336239387*^9}, {
  3.5632744308549013`*^9, 3.563274449086158*^9}, {3.5632762990747023`*^9, 
  3.56327630640975*^9}, {3.5632767936305847`*^9, 3.563276858831808*^9}, {
  3.563276902557493*^9, 3.563276944412994*^9}, {3.563276991230427*^9, 
  3.5632770425499268`*^9}, {3.563277208405218*^9, 3.563277234673223*^9}, {
  3.563277267062326*^9, 3.5632774135380297`*^9}, {3.563279982868926*^9, 
  3.563280008090003*^9}, {3.563376958484502*^9, 3.56337696007437*^9}, {
  3.563377066457828*^9, 3.563377076255291*^9}, {3.563378410722193*^9, 
  3.563378415889854*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"div", "[", "PK1", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ">", "0"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "\[Rule]", "\[Beta]axialimages"}], ",", 
      RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]axialimages"}]}], "}"}]}], ",", 
   
   RowBox[{"{", 
    RowBox[{"r", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563376703571445*^9, 3.5633767095231733`*^9}, {
  3.607782037820753*^9, 3.60778206030801*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.5633767414895782`*^9, 3.563377413644471*^9, 
  3.563384197625651*^9, 3.564252606994899*^9, 3.56425459123418*^9, 
  3.569427786187562*^9, 3.607782135273942*^9}]
}, Open  ]],

Cell["The full solution is given by", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.563365755989242*^9, 
  3.56336582044767*^9}, {3.563366942107463*^9, 3.5633669586498957`*^9}, {
  3.5633669954984713`*^9, 3.563367105909593*^9}, {3.563367159988551*^9, 
  3.56336724129106*^9}, {3.563367893596259*^9, 3.563367933833202*^9}, {
  3.563368117593396*^9, 3.563368141644412*^9}, {3.563376097737578*^9, 
  3.563376219131775*^9}, {3.5633763364191523`*^9, 3.563376338553887*^9}, {
  3.5633764009710283`*^9, 3.563376409808041*^9}, {3.563376473350775*^9, 
  3.563376477333117*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]halfspaceaxial", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Beta]fullspaceaxialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"\[Beta]axialimages", "[", 
    RowBox[{"r", ",", "q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5633764807889*^9, 3.56337653947692*^9}, {
   3.563376722009716*^9, 3.5633767410878277`*^9}, 3.5633842543518343`*^9, {
   3.56425243878214*^9, 3.564252439606159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]halfspaceaxial", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Kappa]fullspaceaxialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"\[Kappa]axialimages", "[", 
    RowBox[{"r", ",", "q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.563376599022233*^9, 3.5633766039015923`*^9}, {
  3.563376725496502*^9, 3.563376746210247*^9}, {3.563384256664303*^9, 
  3.563384262012965*^9}, {3.564252442895982*^9, 3.564252443790107*^9}}],

Cell["Which does indeed satisfy the boudndary conditions:", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/eWPykGJvFeOSfy/D4PoAGGONEkg/eqrcxWINnOu
ngCiN9iyTgHRYe8TkmWA9JEVPKkgukFxdQOINroR3AiiNe757wTRF2Kqn4Lo
Jfpxr0D0rl8Mr8H8MNZzzj2vHFMYeM+D6PvL69dPAdIBwX3bQXRYwWHnqUD6
0+krriC66nO+F4hOlraNANFmi/7HgejYAM1MEN0nsnkXiJ6+ctd+EC31d9M1
EM02f8tNEG07y3zPTCDdYJ5yGkRvyuS9BaILdwaC6VVC8o9AdOVty8cgusdS
+zWIfrpiFZierK39FUR3Cch+B9EAMs2d4Q==
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"BoundaryCondition", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]halfspaceaxial"}], ",", " ", 
     RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]halfspaceaxial"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563376583195115*^9, 3.563376595286871*^9}, {
   3.56337676374761*^9, 3.56337677044324*^9}, {3.563377498372789*^9, 
   3.563377499540621*^9}, 3.607782079771984*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.563376605762993*^9, 3.563376771065455*^9, 3.563377413807806*^9, {
   3.563377500477194*^9, 3.563377516386177*^9}, 3.5633842239092703`*^9, 
   3.5633843296991243`*^9, 3.564252608221961*^9, 3.5694277872915287`*^9, 
   3.6077821361608763`*^9}]
}, Open  ]],

Cell["\<\
Similarly for a radial force ring loading, the images at q=h are:\
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/eWPykGJvFeOSfy/D4PoAGGONEkg/eqrcxWINnOu
ngCiN9iyTgHRYe8TkmWA9JEVPKkgukFxdQOINroR3AiiNe757wTRF2Kqn4Lo
Jfpxr0D0rl8Mr8H8MNZzzj2vHFMYeM+D6PvL69dPAdIBwX3bQXRYwWHnqUD6
0+krriC66nO+F4hOlraNANFmi/7HgejYAM1MEN0nsnkXiJ6+ctd+EC31d9M1
EM02f8tNEG07y3zPTCDdYJ5yGkRvyuS9BaILdwaC6elF5X9BdNHsLjAtdjrV
cRaQXiwk5gOiGdZNDQTRSh37wfSCLQt+gWi3qqV/QTQAO+2mHw==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]radialimages", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Beta]fullspaceradialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "-", "d"}]}], "]"}], "+", 
   FractionBox[
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q"}], "-", "d"}], ")"}], " ", 
        RowBox[{"\[Beta]fullspaceradialring", "[", 
         RowBox[{"r", ",", 
          RowBox[{"q", "-", "d"}]}], "]"}]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "q"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[Beta]fullspaceradialring", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", 
          RowBox[{"q", "-", "d"}]}], "]"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "d"}], ")"}], "2"]]}]}]], "Input",
 CellChangeTimes->{{3.563376343227192*^9, 3.563376359139558*^9}, {
   3.563376496787685*^9, 3.563376498425358*^9}, {3.563377327261492*^9, 
   3.563377332130204*^9}, {3.564252479928754*^9, 3.5642524998423357`*^9}, {
   3.5642532145090637`*^9, 3.564253224276217*^9}, 3.56425329738291*^9, {
   3.564253758768791*^9, 3.56425377911926*^9}, {3.564253906919973*^9, 
   3.564253908654649*^9}, 3.564254470424721*^9, {3.564255471657378*^9, 
   3.5642555095328903`*^9}, {3.564255623699717*^9, 3.564255623938637*^9}, {
   3.564255682750105*^9, 3.564255693260585*^9}, {3.564255845077572*^9, 
   3.564255907125326*^9}, 3.564256048378998*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]radialimages", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Kappa]fullspaceradialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "-", "d"}]}], "]"}], "-", 
   RowBox[{"2", " ", "d", " ", 
    RowBox[{
     SuperscriptBox["\[Kappa]fullspaceradialring", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", 
      RowBox[{"q", "-", "d"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.563376370254362*^9, 3.5633763849161053`*^9}, {
  3.5633765013238363`*^9, 3.563376502897331*^9}, {3.563377337319865*^9, 
  3.5633773428674707`*^9}, {3.564252505245944*^9, 3.56425250922099*^9}, {
  3.564253204236264*^9, 3.564253212355825*^9}, {3.564253313587706*^9, 
  3.564253318444049*^9}, {3.5642552387253036`*^9, 3.5642552393399963`*^9}}],

Cell["These satisfy the equations of equilibrium:", "Text",
 CellChangeTimes->{{3.547383305155878*^9, 3.547383327845628*^9}, {
  3.5473846242523575`*^9, 3.547384786123769*^9}, {3.5473849638519545`*^9, 
  3.54738499216378*^9}, {3.547390747029216*^9, 3.5473907603956013`*^9}, {
  3.5473909813478394`*^9, 3.547390986620141*^9}, {3.5473914344958687`*^9, 
  3.5473917878550797`*^9}, {3.5473918269433155`*^9, 3.5473918320306063`*^9}, {
  3.5632001121668262`*^9, 3.5632001204062977`*^9}, {3.563365755989242*^9, 
  3.56336582044767*^9}, {3.563366942107463*^9, 3.5633669586498957`*^9}, {
  3.5633669954984713`*^9, 3.563367105909593*^9}, {3.563367159988551*^9, 
  3.56336724129106*^9}, {3.563367893596259*^9, 3.563367933833202*^9}, {
  3.563368117593396*^9, 3.563368141644412*^9}, {3.563376097737578*^9, 
  3.563376219131775*^9}, {3.5633763364191523`*^9, 3.563376338553887*^9}, {
  3.5633764009710283`*^9, 3.563376409808041*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"div", "[", "PK1", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ">", "0"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "\[Rule]", "\[Beta]radialimages"}], ",", 
      RowBox[{"\[Kappa]", "\[Rule]", "\[Kappa]radialimages"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5633764126610126`*^9, 3.5633764390417128`*^9}, {
  3.563376506387105*^9, 3.5633765116178627`*^9}, {3.60778222559774*^9, 
  3.607782239253107*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.563376484331574*^9, 3.563376555620707*^9, 
  3.5633774733587837`*^9, 3.563384278975197*^9, 3.564252671007803*^9, 
  3.564254442740548*^9, 3.564254552906151*^9, 3.564255083526411*^9, 
  3.5642553127936897`*^9, 3.564255592659877*^9, 3.5642556805989122`*^9, 
  3.564255753917183*^9, 3.5642560459433327`*^9, 3.564256116899454*^9, 
  3.569427872198241*^9, 3.60778246842428*^9}]
}, Open  ]],

Cell["The full solution in the half space q<0 is given by", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/eWPykGJvFeOSfy/D4PoAGGONEkg/eqrcxWINnOu
ngCiN9iyTgHRYe8TkmWA9JEVPKkgukFxdQOINroR3AiiNe757wTRF2Kqn4Lo
Jfpxr0D0rl8Mr8H8MNZzzj2vHFMYeM+D6PvL69dPAdIBwX3bQXRYwWHnqUD6
0+krriC66nO+F4hOlraNANFmi/7HgejYAM1MEN0nsnkXiJ6+ctd+EC31d9M1
EM02f8tNEG07y3zPTCDdYJ5yGkRvyuS9BaILdwaC6VVC8o9AdOVty8cgusdS
+zWIfrpiFZiWmTLt3ywg/VPY9D+IBgA8KJ7b
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]halfspaceradial", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Beta]fullspaceradialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"\[Beta]radialimages", "[", 
    RowBox[{"r", ",", "q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5633764807889*^9, 3.56337653947692*^9}, 
   3.5633843197301903`*^9, {3.564253122967478*^9, 3.5642531241672373`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]halfspaceradial", "[", 
   RowBox[{"r_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Kappa]fullspaceradialring", "[", 
    RowBox[{"r", ",", 
     RowBox[{"q", "+", "d"}]}], "]"}], "+", 
   RowBox[{"\[Kappa]radialimages", "[", 
    RowBox[{"r", ",", "q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.563376599022233*^9, 3.5633766039015923`*^9}, {
  3.563384320778494*^9, 3.563384322355739*^9}, {3.564253127791235*^9, 
  3.564253128790896*^9}}],

Cell["Which does indeed satisfy the boudndary conditions:", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/eWPykGJvFeOSfy/D4PoAGGONEkg/eqrcxWINnOu
ngCiN9iyTgHRYe8TkmWA9JEVPKkgukFxdQOINroR3AiiNe757wTRF2Kqn4Lo
Jfpxr0D0rl8Mr8H8MNZzzj2vHFMYeM+D6PvL69dPAdIBwX3bQXRYwWHnqUD6
0+krriC66nO+F4hOlraNANFmi/7HgejYAM1MEN0nsnkXiJ6+ctd+EC31d9M1
EM02f8tNEG07y3zPTCDdYJ5yGkRvyuS9BaILdwaC6VVC8o9AdOVty8cgusdS
+zWIfrpiFZierK39FUR3Cch+B9EAMs2d4Q==
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"BoundaryCondition", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "\[Rule]", " ", "\[Beta]halfspaceradial"}], ",", " ", 
     
     RowBox[{"\[Kappa]", "\[Rule]", " ", "\[Kappa]halfspaceradial"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563377451577582*^9, 3.563377455095956*^9}, {
   3.5633774911184883`*^9, 3.563377510876017*^9}, 3.60778224802689*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.563377473500045*^9, 3.563377511296689*^9}, {
   3.563384310810154*^9, 3.5633843359311666`*^9}, 3.564252827336349*^9, {
   3.56425313407336*^9, 3.564253148194269*^9}, {3.564253209257019*^9, 
   3.5642532323559923`*^9}, 3.56425332859901*^9, 3.564256148991827*^9, 
   3.5694278729219723`*^9, 3.607782470610199*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1198, 752},
WindowMargins->{{Automatic, 3}, {Automatic, 25}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 279, 5, 148, "Title"],
Cell[861, 29, 645, 10, 49, "Text"],
Cell[CellGroupData[{
Cell[1531, 43, 225, 3, 39, "Subsubtitle"],
Cell[1759, 48, 621, 9, 49, "Text"],
Cell[2383, 59, 18323, 315, 137, "Output",
 CellGroupingRules->{FrontEnd`Private`GroupTogetherGrouping, 999.}],
Cell[20709, 376, 283, 5, 30, "Text"],
Cell[20995, 383, 428, 11, 48, "Input"],
Cell[21426, 396, 217, 3, 30, "Text"],
Cell[21646, 401, 201, 5, 28, "Input"],
Cell[21850, 408, 449, 8, 49, "Text"],
Cell[22302, 418, 3011, 96, 54, "Input"],
Cell[CellGroupData[{
Cell[25338, 518, 191, 4, 46, "Input"],
Cell[25532, 524, 3366, 106, 116, "Output"]
}, Open  ]],
Cell[28913, 633, 175, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[29113, 639, 247, 5, 28, "Input"],
Cell[29363, 646, 1037, 29, 53, "Output"]
}, Open  ]],
Cell[30415, 678, 215, 4, 31, "Text"],
Cell[30633, 684, 869, 18, 48, "Input"],
Cell[31505, 704, 449, 13, 40, "Input"],
Cell[31957, 719, 183, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[32165, 725, 126, 3, 28, "Input"],
Cell[32294, 730, 409, 6, 28, "Output"]
}, Open  ]],
Cell[32718, 739, 217, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[32960, 746, 163, 3, 28, "Input"],
Cell[33126, 751, 5105, 163, 132, "Output"]
}, Open  ]],
Cell[38246, 917, 255, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[38526, 926, 365, 7, 46, "Input"],
Cell[38894, 935, 5551, 169, 78, "Output"]
}, Open  ]],
Cell[44460, 1107, 2169, 55, 57, "Text"],
Cell[46632, 1164, 509, 12, 32, "Input"],
Cell[CellGroupData[{
Cell[47166, 1180, 286, 6, 28, "Input"],
Cell[47455, 1188, 5436, 167, 78, "Output"]
}, Open  ]],
Cell[52906, 1358, 474, 9, 49, "Text"],
Cell[53383, 1369, 447, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[53855, 1386, 127, 2, 28, "Input"],
Cell[53985, 1390, 9287, 284, 142, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63321, 1680, 114, 1, 51, "Subtitle"],
Cell[63438, 1683, 245, 5, 31, "Text"],
Cell[63686, 1690, 507, 14, 28, "Input"],
Cell[64196, 1706, 503, 12, 28, "Input"],
Cell[64702, 1720, 922, 15, 107, "Text"],
Cell[CellGroupData[{
Cell[65649, 1739, 694, 18, 28, "Input"],
Cell[66346, 1759, 5543, 165, 124, "Output"]
}, Open  ]],
Cell[71904, 1927, 794, 12, 68, "Text"],
Cell[72701, 1941, 1868, 52, 52, "Input"],
Cell[CellGroupData[{
Cell[74594, 1997, 439, 10, 28, "Input"],
Cell[75036, 2009, 3760, 108, 96, "Output"]
}, Open  ]],
Cell[78811, 2120, 194, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[79030, 2129, 963, 24, 35, "Input"],
Cell[79996, 2155, 2638, 79, 35, "Output"]
}, Open  ]],
Cell[82649, 2237, 330, 6, 30, "Text"],
Cell[82982, 2245, 150, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[83157, 2251, 869, 23, 28, "Input"],
Cell[84029, 2276, 2522, 78, 35, "Output"]
}, Open  ]],
Cell[86566, 2357, 384, 6, 30, "Text"],
Cell[86953, 2365, 611, 19, 32, "Input"],
Cell[CellGroupData[{
Cell[87589, 2388, 417, 12, 28, "Input"],
Cell[88009, 2402, 2474, 77, 35, "Output"]
}, Open  ]],
Cell[90498, 2482, 91, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90626, 2488, 167, 2, 51, "Subtitle"],
Cell[90796, 2492, 295, 6, 30, "Text"],
Cell[91094, 2500, 974, 27, 112, "Input"],
Cell[92071, 2529, 218, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[92314, 2537, 494, 12, 28, "Input"],
Cell[92811, 2551, 434, 7, 28, "Output"]
}, Open  ]],
Cell[93260, 2561, 1163, 17, 87, "Text"],
Cell[CellGroupData[{
Cell[94448, 2582, 2262, 53, 105, "Input"],
Cell[96713, 2637, 757, 12, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97519, 2655, 226, 3, 51, "Subtitle"],
Cell[97748, 2660, 192, 2, 30, "Text"],
Cell[97943, 2664, 997, 26, 85, "Input"],
Cell[98943, 2692, 809, 12, 69, "Text"],
Cell[99755, 2706, 680, 17, 28, "Input"],
Cell[100438, 2725, 394, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[100857, 2736, 532, 13, 28, "Input"],
Cell[101392, 2751, 4301, 124, 96, "Output"]
}, Open  ]],
Cell[105708, 2878, 168, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[105901, 2885, 978, 24, 35, "Input"],
Cell[106882, 2911, 3037, 92, 35, "Output"]
}, Open  ]],
Cell[109934, 3006, 368, 6, 30, "Text"],
Cell[110305, 3014, 84, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[110414, 3019, 848, 23, 28, "Input"],
Cell[111265, 3044, 2768, 88, 35, "Output"]
}, Open  ]],
Cell[114048, 3135, 449, 8, 30, "Text"],
Cell[114500, 3145, 635, 19, 32, "Input"],
Cell[115138, 3166, 602, 19, 32, "Input"],
Cell[CellGroupData[{
Cell[115765, 3189, 535, 14, 28, "Input"],
Cell[116303, 3205, 2887, 89, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119239, 3300, 236, 3, 51, "Subtitle"],
Cell[119478, 3305, 260, 5, 30, "Text"],
Cell[119741, 3312, 1379, 42, 175, "Input"],
Cell[121123, 3356, 254, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[121402, 3365, 771, 20, 28, "Input"],
Cell[122176, 3387, 694, 14, 28, "Output"]
}, Open  ]],
Cell[122885, 3404, 378, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[123288, 3415, 698, 19, 28, "Input"],
Cell[123989, 3436, 471, 15, 69, "Output"]
}, Open  ]],
Cell[124475, 3454, 489, 8, 30, "Text"],
Cell[124967, 3464, 1331, 30, 55, "Input"],
Cell[126301, 3496, 1337, 30, 55, "Input"],
Cell[CellGroupData[{
Cell[127663, 3530, 495, 13, 28, "Input"],
Cell[128161, 3545, 243, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128441, 3554, 437, 11, 28, "Input"],
Cell[128881, 3567, 287, 5, 28, "Output"]
}, Open  ]],
Cell[129183, 3575, 529, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[129737, 3587, 1995, 51, 105, "Input"],
Cell[131735, 3640, 479, 9, 28, "Output"]
}, Open  ]],
Cell[132229, 3652, 523, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[132777, 3663, 307, 8, 28, "Input"],
Cell[133087, 3673, 1119, 33, 65, "Output"]
}, Open  ]],
Cell[134221, 3709, 518, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[134764, 3722, 425, 11, 28, "Input"],
Cell[135192, 3735, 771, 22, 61, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136012, 3763, 132, 1, 51, "Subtitle"],
Cell[136147, 3766, 629, 10, 49, "Text"],
Cell[CellGroupData[{
Cell[136801, 3780, 777, 20, 28, "Input"],
Cell[137581, 3802, 599, 14, 45, "Output"]
}, Open  ]],
Cell[138195, 3819, 191, 5, 49, "Input"],
Cell[138389, 3826, 213, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[138627, 3832, 988, 24, 28, "Input"],
Cell[139618, 3858, 1787, 57, 52, "Output"]
}, Open  ]],
Cell[141420, 3918, 155, 2, 30, "Text"],
Cell[141578, 3922, 1210, 32, 28, "Input"],
Cell[142791, 3956, 1065, 30, 28, "Input"],
Cell[143859, 3988, 441, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[144325, 3999, 748, 16, 28, "Input"],
Cell[145076, 4017, 8954, 239, 266, "Output"]
}, Open  ]],
Cell[154045, 4259, 653, 10, 49, "Text"],
Cell[CellGroupData[{
Cell[154723, 4273, 1323, 32, 63, "Input"],
Cell[156049, 4307, 3644, 102, 111, "Output"]
}, Open  ]],
Cell[159708, 4412, 513, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[160246, 4424, 541, 12, 28, "Input"],
Cell[160790, 4438, 416, 6, 28, "Output"]
}, Open  ]],
Cell[161221, 4447, 682, 11, 30, "Text"],
Cell[CellGroupData[{
Cell[161928, 4462, 604, 17, 28, "Input"],
Cell[162535, 4481, 822, 23, 91, "Output"]
}, Open  ]],
Cell[163372, 4507, 831, 13, 49, "Text"],
Cell[164206, 4522, 1015, 28, 59, "Input"],
Cell[165224, 4552, 1226, 18, 68, "Text"],
Cell[CellGroupData[{
Cell[166475, 4574, 614, 17, 28, "Input"],
Cell[167092, 4593, 266, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167395, 4602, 796, 21, 28, "Input"],
Cell[168194, 4625, 381, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168612, 4637, 707, 19, 28, "Input"],
Cell[169322, 4658, 164, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169535, 4666, 178, 2, 51, "Subtitle"],
Cell[169716, 4670, 759, 13, 49, "Text"],
Cell[CellGroupData[{
Cell[170500, 4687, 447, 10, 28, "Input"],
Cell[170950, 4699, 2257, 74, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173244, 4778, 388, 9, 28, "Input"],
Cell[173635, 4789, 1892, 58, 73, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175576, 4853, 323, 4, 51, "Subtitle"],
Cell[175902, 4859, 822, 12, 30, "Text"],
Cell[176727, 4873, 1938, 52, 75, "Input"],
Cell[178668, 4927, 2212, 60, 76, "Input"],
Cell[180883, 4989, 1015, 15, 49, "Text"],
Cell[CellGroupData[{
Cell[181923, 5008, 575, 16, 28, "Input"],
Cell[182501, 5026, 115, 3, 28, "Output"]
}, Open  ]],
Cell[182631, 5032, 872, 13, 30, "Text"],
Cell[183506, 5047, 1966, 52, 64, "Input"],
Cell[185475, 5101, 1349, 34, 73, "Input"],
Cell[186827, 5137, 774, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[187626, 5151, 573, 16, 28, "Input"],
Cell[188202, 5169, 113, 3, 28, "Output"]
}, Open  ]],
Cell[188330, 5175, 857, 15, 68, "Text"],
Cell[CellGroupData[{
Cell[189212, 5194, 2463, 61, 139, "Input"],
Cell[191678, 5257, 502, 12, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192217, 5274, 2502, 61, 139, "Input"],
Cell[194722, 5337, 486, 10, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195257, 5353, 322, 4, 51, "Subtitle"],
Cell[195582, 5359, 630, 12, 49, "Text"],
Cell[196215, 5373, 794, 22, 53, "Input"],
Cell[197012, 5397, 707, 20, 32, "Input"],
Cell[197722, 5419, 848, 13, 30, "Text"],
Cell[CellGroupData[{
Cell[198595, 5436, 605, 17, 28, "Input"],
Cell[199203, 5455, 254, 5, 28, "Output"]
}, Open  ]],
Cell[199472, 5463, 954, 13, 30, "Text"],
Cell[200429, 5478, 510, 12, 28, "Input"],
Cell[200942, 5492, 537, 12, 28, "Input"],
Cell[201482, 5506, 452, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[201959, 5518, 528, 10, 28, "Input"],
Cell[202490, 5530, 296, 5, 28, "Output"]
}, Open  ]],
Cell[202801, 5538, 490, 10, 30, "Text"],
Cell[203294, 5550, 1695, 42, 74, "Input"],
Cell[204992, 5594, 907, 22, 32, "Input"],
Cell[205902, 5618, 919, 12, 30, "Text"],
Cell[CellGroupData[{
Cell[206846, 5634, 656, 17, 28, "Input"],
Cell[207505, 5653, 467, 8, 28, "Output"]
}, Open  ]],
Cell[207987, 5664, 452, 8, 30, "Text"],
Cell[208442, 5674, 464, 11, 28, "Input"],
Cell[208909, 5687, 494, 12, 28, "Input"],
Cell[209406, 5701, 452, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[209883, 5713, 489, 10, 28, "Input"],
Cell[210375, 5725, 365, 5, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

